Tension between $e^+e^-\to\eta\pi^-\pi^+$ and $\tau^-\to\eta\pi^-\pi^0\nu_\tau$ data and non-standard interactions

We show the discrepancy between the isospin-rotated $e^+e^-\to\eta\pi^-\pi^+$ cross-section -- measured by various collaborations -- and the Belle $\tau^-\to\eta\pi^-\pi^0\nu_\tau$ spectrum, which cannot be explained by heavy new physics non-standard interactions. We give for the first time the framework needed to study these beyond the standard model contributions in three-meson tau decays.

==> Amplitude.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    895091,      20852]
NotebookOptionsPosition[    877659,      20607]
NotebookOutlinePosition[    878085,      20624]
CellTagsIndexPosition[    878042,      20621]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "FeynCalc`"}], ";"}]], "Input",
 CellChangeTimes->{{3.769451579584813*^9, 3.769451602153352*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"17a8d75a-5c38-41e6-9b87-4d44898d5cc5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"documentation", " ", "center"}],
      BaseStyle->"Link",
      ButtonData:>"paclet:FeynCalc/",
      ButtonNote->"paclet:FeynCalc/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\", check out the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["wiki",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"forum", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"http://www.feyncalc.org/forum/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["9.3.1 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "documentation center", BaseStyle -> "Link", ButtonData :> 
      "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
   Style[", check out the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["wiki", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" or visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum.", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "http://www.feyncalc.org/forum/"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.773710735321637*^9, 3.7740088890688925`*^9, 3.77411664683037*^9, 
   3.818076937471654*^9, 3.818078357794195*^9, 3.81808012622622*^9, 
   3.818081987781012*^9, 3.818254933426116*^9, 3.8182560732291327`*^9, 
   3.8182565934388227`*^9, 3.818263423126198*^9, 3.818267255686695*^9, 
   3.818267667661131*^9, 3.81826837935214*^9, 3.836995615712248*^9, 
   3.836995948010421*^9, 3.836996347642372*^9, {3.8369967746251497`*^9, 
   3.836996788252267*^9}, {3.8638096201263943`*^9, 3.863809654414168*^9}, 
   3.863812887254264*^9, 3.8638603217218533`*^9, 3.8642428374964943`*^9, 
   3.8643770131082153`*^9, 3.8643804649787073`*^9, 3.8643888955336018`*^9, {
   3.8643893510527887`*^9, 3.864389379012936*^9}, 3.864458570003807*^9, 
   3.866622918627116*^9, 3.866832022217557*^9, 3.866881085827586*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8d9874aa-7346-4c05-8f72-dff90df2b0a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FAQ",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["To save your and our time, please check our ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["FAQ", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" for answers to some common FeynCalc questions.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.773710735321637*^9, 3.7740088890688925`*^9, 3.77411664683037*^9, 
   3.818076937471654*^9, 3.818078357794195*^9, 3.81808012622622*^9, 
   3.818081987781012*^9, 3.818254933426116*^9, 3.8182560732291327`*^9, 
   3.8182565934388227`*^9, 3.818263423126198*^9, 3.818267255686695*^9, 
   3.818267667661131*^9, 3.81826837935214*^9, 3.836995615712248*^9, 
   3.836995948010421*^9, 3.836996347642372*^9, {3.8369967746251497`*^9, 
   3.836996788252267*^9}, {3.8638096201263943`*^9, 3.863809654414168*^9}, 
   3.863812887254264*^9, 3.8638603217218533`*^9, 3.8642428374964943`*^9, 
   3.8643770131082153`*^9, 3.8643804649787073`*^9, 3.8643888955336018`*^9, {
   3.8643893510527887`*^9, 3.864389379012936*^9}, 3.864458570003807*^9, 
   3.866622918627116*^9, 3.866832022217557*^9, 3.866881085834189*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e64353b5-349e-4c90-aeae-0f29b7c982ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"See also the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["See also the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynCalc in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.773710735321637*^9, 3.7740088890688925`*^9, 3.77411664683037*^9, 
   3.818076937471654*^9, 3.818078357794195*^9, 3.81808012622622*^9, 
   3.818081987781012*^9, 3.818254933426116*^9, 3.8182560732291327`*^9, 
   3.8182565934388227`*^9, 3.818263423126198*^9, 3.818267255686695*^9, 
   3.818267667661131*^9, 3.81826837935214*^9, 3.836995615712248*^9, 
   3.836995948010421*^9, 3.836996347642372*^9, {3.8369967746251497`*^9, 
   3.836996788252267*^9}, {3.8638096201263943`*^9, 3.863809654414168*^9}, 
   3.863812887254264*^9, 3.8638603217218533`*^9, 3.8642428374964943`*^9, 
   3.8643770131082153`*^9, 3.8643804649787073`*^9, 3.8643888955336018`*^9, {
   3.8643893510527887`*^9, 3.864389379012936*^9}, 3.864458570003807*^9, 
   3.866622918627116*^9, 3.866832022217557*^9, 3.866881085836392*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"21cddb92-1317-4b40-aa4d-fbb90b26da80"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.773710735321637*^9, 3.7740088890688925`*^9, 3.77411664683037*^9, 
   3.818076937471654*^9, 3.818078357794195*^9, 3.81808012622622*^9, 
   3.818081987781012*^9, 3.818254933426116*^9, 3.8182560732291327`*^9, 
   3.8182565934388227`*^9, 3.818263423126198*^9, 3.818267255686695*^9, 
   3.818267667661131*^9, 3.81826837935214*^9, 3.836995615712248*^9, 
   3.836995948010421*^9, 3.836996347642372*^9, {3.8369967746251497`*^9, 
   3.836996788252267*^9}, {3.8638096201263943`*^9, 3.863809654414168*^9}, 
   3.863812887254264*^9, 3.8638603217218533`*^9, 3.8642428374964943`*^9, 
   3.8643770131082153`*^9, 3.8643804649787073`*^9, 3.8643888955336018`*^9, {
   3.8643893510527887`*^9, 3.864389379012936*^9}, 3.864458570003807*^9, 
   3.866622918627116*^9, 3.866832022217557*^9, 3.8668810858382273`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e2be200c-a1b0-4f44-bc8d-dd51e46e7b71"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.773710735321637*^9, 3.7740088890688925`*^9, 3.77411664683037*^9, 
   3.818076937471654*^9, 3.818078357794195*^9, 3.81808012622622*^9, 
   3.818081987781012*^9, 3.818254933426116*^9, 3.8182560732291327`*^9, 
   3.8182565934388227`*^9, 3.818263423126198*^9, 3.818267255686695*^9, 
   3.818267667661131*^9, 3.81826837935214*^9, 3.836995615712248*^9, 
   3.836995948010421*^9, 3.836996347642372*^9, {3.8369967746251497`*^9, 
   3.836996788252267*^9}, {3.8638096201263943`*^9, 3.863809654414168*^9}, 
   3.863812887254264*^9, 3.8638603217218533`*^9, 3.8642428374964943`*^9, 
   3.8643770131082153`*^9, 3.8643804649787073`*^9, 3.8643888955336018`*^9, {
   3.8643893510527887`*^9, 3.864389379012936*^9}, 3.864458570003807*^9, 
   3.866622918627116*^9, 3.866832022217557*^9, 3.8668810858398657`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9106c7cf-2654-4f68-98aa-d0d6895edc2f"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.773710735321637*^9, 3.7740088890688925`*^9, 3.77411664683037*^9, 
   3.818076937471654*^9, 3.818078357794195*^9, 3.81808012622622*^9, 
   3.818081987781012*^9, 3.818254933426116*^9, 3.8182560732291327`*^9, 
   3.8182565934388227`*^9, 3.818263423126198*^9, 3.818267255686695*^9, 
   3.818267667661131*^9, 3.81826837935214*^9, 3.836995615712248*^9, 
   3.836995948010421*^9, 3.836996347642372*^9, {3.8369967746251497`*^9, 
   3.836996788252267*^9}, {3.8638096201263943`*^9, 3.863809654414168*^9}, 
   3.863812887254264*^9, 3.8638603217218533`*^9, 3.8642428374964943`*^9, 
   3.8643770131082153`*^9, 3.8643804649787073`*^9, 3.8643888955336018`*^9, {
   3.8643893510527887`*^9, 3.864389379012936*^9}, 3.864458570003807*^9, 
   3.866622918627116*^9, 3.866832022217557*^9, 3.866881085841661*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b2eb8712-4411-4140-beb5-05eb3252c35b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Amplitude for  \[Tau] -> \[Eta] \[Pi] \[Pi]0 \[Nu] \
\>", "Subtitle",
 CellChangeTimes->{{3.7632544044245267`*^9, 3.7632544376606884`*^9}, {
  3.768231894442384*^9, 3.7682319145071836`*^9}, {3.818076079137678*^9, 
  3.818076082600398*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"0944193c-417c-40b5-8912-851e8be4eb2f"],

Cell["\<\
We use Kumar kinematics, Phys.Rev. 185 (1969) 1865-1875. Since we want the \
outermost integration variable to be m_\[Eta]\[Pi]\[Pi], p1=p\[Nu] is taken, \
p4 will always be traded by P-p1-p2-p3. Thus, it will be \[Tau] (P) -> \[Nu] \
(p1) \[Eta] (p2) \[Pi] (p3) \[Pi]0 (p4) [We use P for the decaying particle \
momentum -instead of Q in Kumar\[CloseCurlyQuote]s- because Q is kept for m_{\
\[Eta]\[Pi]\[Pi]}.]\
\>", "Text",
 CellChangeTimes->{{3.768229541148923*^9, 3.768229551542412*^9}, {
  3.7682296915572505`*^9, 3.768229751366447*^9}, {3.818076091590434*^9, 
  3.8180760980993023`*^9}, {3.81807613697511*^9, 3.818076210836101*^9}, {
  3.818076340807201*^9, 3.818076364477104*^9}, {3.8180779960364313`*^9, 
  3.818078005137876*^9}, {3.818078309688426*^9, 3.818078328616047*^9}, {
  3.818254361513229*^9, 3.8182543663969603`*^9}, {3.818254445990163*^9, 
  3.818254489647869*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"b09c3c6e-c70d-4ce0-8e53-ad904b9e2a39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"P", ",", "P"}], "]"}], "->", 
      RowBox[{"m\[Tau]", "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p1", ",", "p1"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p2", ",", "p2"}], "]"}], "->", 
      RowBox[{"m\[Eta]", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p3", ",", "p3"}], "]"}], "->", 
      RowBox[{"m\[Pi]", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"P", ",", "p2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Tau]", "^", "2"}], "+", 
         RowBox[{"m2", "^", "2"}], "-", "u1"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"P", ",", "p3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Tau]", "^", "2"}], "+", 
         RowBox[{"m3", "^", "2"}], "-", "u2"}], ")"}], "/", "2"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p4", ",", "p4"}], "]"}], "->", 
      RowBox[{"m\[Pi]", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"P", ",", "p1"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Tau]", "^", "2"}], "-", "s1"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], "->", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s2", "-", 
          RowBox[{"m\[Tau]", "^", "2"}], "-", 
          RowBox[{"m2", "^", "2"}], "+", 
          RowBox[{"2", " ", "Pp1"}], "+", 
          RowBox[{"2", "Pp2"}]}], ")"}], "/", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], "->", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t2", "-", 
          RowBox[{"m\[Tau]", "^", "2"}], "-", 
          RowBox[{"m2", "^", "2"}], "-", 
          RowBox[{"m3", "^", "2"}], "+", 
          RowBox[{"2", "Pp2"}], "+", 
          RowBox[{"2", "Pp3"}]}], ")"}], "/", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ScalarProduct", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], "->", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m4", "^", "2"}], "-", 
          RowBox[{"m\[Tau]", "^", "2"}], "-", 
          RowBox[{"m2", "^", "2"}], "-", 
          RowBox[{"m3", "^", "2"}], "+", 
          RowBox[{"2", "Pp1"}], "+", 
          RowBox[{"2", "Pp2"}], "+", 
          RowBox[{"2", "Pp3"}], "-", 
          RowBox[{"2", "p1p2"}], "-", 
          RowBox[{"2", "p2p3"}]}], ")"}], "/", "2"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Pp1", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Tau]", "^", "2"}], "-", "s1"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"Pp2", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Tau]", "^", "2"}], "+", 
         RowBox[{"m\[Eta]", "^", "2"}], "-", "u1"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"Pp3", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Tau]", "^", "2"}], "+", 
         RowBox[{"m\[Pi]", "^", "2"}], "-", "u2"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"p1p2", "->", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s2", "-", 
          RowBox[{"m\[Tau]", "^", "2"}], "-", 
          RowBox[{"m\[Eta]", "^", "2"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "-", "s1"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "+", 
            RowBox[{"m\[Eta]", "^", "2"}], "-", "u1"}], ")"}]}], ")"}], "/", 
        "2"}], "]"}]}], ",", 
     RowBox[{"p2p3", "->", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t2", "-", 
          RowBox[{"m\[Tau]", "^", "2"}], "-", 
          RowBox[{"m\[Eta]", "^", "2"}], "-", 
          RowBox[{"m\[Pi]", "^", "2"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "+", 
            RowBox[{"m\[Eta]", "^", "2"}], "-", "u1"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "+", 
            RowBox[{"m\[Pi]", "^", "2"}], "-", "u2"}], ")"}]}], ")"}], "/", 
        "2"}], "]"}]}], ",", 
     RowBox[{"p1p3", "->", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m\[Pi]", "^", "2"}], "-", 
          RowBox[{"m\[Tau]", "^", "2"}], "-", 
          RowBox[{"m\[Eta]", "^", "2"}], "-", 
          RowBox[{"m\[Pi]", "^", "2"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "-", "s1"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "+", 
            RowBox[{"m\[Eta]", "^", "2"}], "-", "u1"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m\[Tau]", "^", "2"}], "+", 
            RowBox[{"m\[Pi]", "^", "2"}], "-", "u2"}], ")"}], "-", 
          RowBox[{"Simplify", "[", 
           RowBox[{"(", 
            RowBox[{"s2", "-", 
             RowBox[{"m\[Tau]", "^", "2"}], "-", 
             RowBox[{"m\[Eta]", "^", "2"}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m\[Tau]", "^", "2"}], "-", "s1"}], ")"}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m\[Tau]", "^", "2"}], "+", 
               RowBox[{"m\[Eta]", "^", "2"}], "-", "u1"}], ")"}]}], ")"}], 
           "]"}], "-", 
          RowBox[{"Simplify", "[", 
           RowBox[{"(", 
            RowBox[{"t2", "-", 
             RowBox[{"m\[Tau]", "^", "2"}], "-", 
             RowBox[{"m\[Eta]", "^", "2"}], "-", 
             RowBox[{"m\[Pi]", "^", "2"}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m\[Tau]", "^", "2"}], "+", 
               RowBox[{"m\[Eta]", "^", "2"}], "-", "u1"}], ")"}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m\[Tau]", "^", "2"}], "+", 
               RowBox[{"m\[Pi]", "^", "2"}], "-", "u2"}], ")"}]}], ")"}], 
           "]"}]}], ")"}], "/", "2"}], "]"}]}], ",", 
     RowBox[{"Q2", "->", "s1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m1", "->", "0"}], ",", 
      RowBox[{"m2", "->", "m\[Eta]"}], ",", 
      RowBox[{"m3", "->", "m\[Pi]"}], ",", 
      RowBox[{"m4", "->", "m\[Pi]"}], ",", 
      RowBox[{"M", "->", "m\[Tau]"}], ",", 
      RowBox[{
       RowBox[{"ScalarProduct", "[", 
        RowBox[{"Q", ",", "Q"}], "]"}], "\[Rule]", " ", "s1"}], ",", 
      RowBox[{"Q", "->", 
       RowBox[{"P", "-", "p1"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FortSust", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m\[Eta]", "4"], "->", "meta4"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Eta]", "2"], "->", "meta2"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "8"], "->", "mtau8"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "6"], "->", "mtau6"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "5"], "->", "mtau5"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "4"], "->", "mtau4"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "3"], "->", "mtau3"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "->", "mtau2"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "4"], "->", "mpi4"}], ",", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "->", "mpi2"}], ",", 
     RowBox[{"m\[Tau]", "->", "mtau"}], ",", 
     RowBox[{"m\[Eta]", "->", "meta"}], ",", 
     RowBox[{"m\[Pi]", "->", "mpi"}], ",", 
     RowBox[{
      SuperscriptBox["s1", "4"], "->", "s14"}], ",", 
     RowBox[{
      SuperscriptBox["s1", "3"], "->", "s13"}], ",", 
     RowBox[{
      SuperscriptBox["s1", "2"], "->", "s12"}], ",", 
     RowBox[{
      SuperscriptBox["u1", "4"], "->", "u14"}], ",", 
     RowBox[{
      SuperscriptBox["u1", "3"], "->", "u13"}], ",", 
     RowBox[{
      SuperscriptBox["u1", "2"], "->", "u12"}], ",", 
     RowBox[{
      SuperscriptBox["s2", "2"], "->", "s22"}], ",", 
     RowBox[{
      SuperscriptBox["t2", "2"], "->", "t22"}], ",", 
     RowBox[{
      SuperscriptBox["u2", "2"], "->", "u22"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeviCivita", "[", "]"}], "[", 
       RowBox[{"P", ",", "p1", ",", "p2", ",", "p3"}], "]"}], "->", 
      "epsilonPp1p2p3"}], ",", 
     RowBox[{
      SuperscriptBox["ReF1", "2"], "->", "ReF12"}], ",", 
     RowBox[{
      SuperscriptBox["ReF2", "2"], "->", "ReF22"}], ",", 
     RowBox[{
      SuperscriptBox["ReF3", "2"], "->", "ReF32"}], ",", 
     RowBox[{
      SuperscriptBox["ReF4", "2"], "->", "ReF42"}], ",", 
     RowBox[{
      SuperscriptBox["ImF1", "2"], "->", "ImF12"}], ",", 
     RowBox[{
      SuperscriptBox["ImF2", "2"], "->", "ImF22"}], ",", 
     RowBox[{
      SuperscriptBox["ImF3", "2"], "->", "ImF32"}], ",", 
     RowBox[{
      SuperscriptBox["ImF4", "2"], "->", "ImF42"}], ",", " ", 
     RowBox[{
      RowBox[{"md", "+", "mu"}], "->", "mud"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"md", "+", "mu"}], ")"}], "2"], "->", "mud2"}], ",", 
     RowBox[{
      SuperscriptBox["mud", "2"], "->", "mud2"}], ",", 
     RowBox[{
      SuperscriptBox["mud2", "2"], "->", "mud4"}], ",", 
     RowBox[{"\[Epsilon]v", "->", "epsv"}], ",", 
     RowBox[{"\[Epsilon]A", "->", "epsA"}], ",", 
     RowBox[{"\[Epsilon]P", "->", "epsP"}], ",", 
     RowBox[{"\[Epsilon]T", "->", "epsT"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"L1", "/.", "L2"}], "/.", "L2"}], "/.", "L3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.763256391058315*^9, 3.763256480302699*^9}, {
   3.7633071216176257`*^9, 3.763307169652671*^9}, {3.7682297946609907`*^9, 
   3.7682298015355477`*^9}, {3.818076225655015*^9, 3.818076320030731*^9}, {
   3.8180763772450857`*^9, 3.818076527359602*^9}, {3.818076562926359*^9, 
   3.8180766272735043`*^9}, {3.818076662445011*^9, 3.818076923276935*^9}, {
   3.8182543700905046`*^9, 3.818254436126952*^9}, {3.8638081997037907`*^9, 
   3.863808461896853*^9}, {3.8638093089227123`*^9, 3.863809376062599*^9}, {
   3.863809415804822*^9, 3.863809543419779*^9}, {3.86380960356573*^9, 
   3.8638096036261587`*^9}, {3.863810100950859*^9, 3.8638101042385387`*^9}, {
   3.86381013598381*^9, 3.863810185690604*^9}, {3.8638102327177467`*^9, 
   3.86381023638305*^9}, {3.8638102716988573`*^9, 3.863810333815495*^9}, {
   3.863810382985105*^9, 3.8638103910653067`*^9}, {3.863812445853384*^9, 
   3.863812467758451*^9}, {3.8638126500259542`*^9, 3.863812734977909*^9}, {
   3.863812828975904*^9, 3.8638128293444366`*^9}, {3.86381379431413*^9, 
   3.863813815482901*^9}, {3.86386818706968*^9, 3.863868211884705*^9}, {
   3.86386828096024*^9, 3.8638683002622757`*^9}, {3.863868331621167*^9, 
   3.863868342351964*^9}, {3.8638683832784147`*^9, 3.863868437235771*^9}, {
   3.8638700877727327`*^9, 3.8638700879117823`*^9}, {3.86387067969007*^9, 
   3.863870771920465*^9}, {3.863870803418326*^9, 3.863870818738752*^9}, {
   3.863870938109818*^9, 3.863871007112034*^9}, {3.863871055763257*^9, 
   3.8638710851693707`*^9}, {3.863871123592041*^9, 3.863871146653783*^9}, {
   3.863871209356545*^9, 3.863871225546221*^9}, 3.863871391466339*^9, {
   3.8638714337131968`*^9, 3.863871542759426*^9}, {3.8638715988608418`*^9, 
   3.8638716024157476`*^9}, {3.863873534061255*^9, 3.8638735358993692`*^9}, {
   3.8639050982426023`*^9, 3.86390510483461*^9}, 3.8643816008917522`*^9, {
   3.864391489101145*^9, 3.8643915845885344`*^9}, {3.8643981549007683`*^9, 
   3.864398216792102*^9}, {3.86439835321625*^9, 3.864398366032721*^9}, {
   3.864398528915531*^9, 3.864398561542766*^9}, {3.864398717534192*^9, 
   3.864398722375785*^9}, {3.864398926517531*^9, 3.864398932699626*^9}, {
   3.864399026188469*^9, 3.864399031349474*^9}, {3.864399175432013*^9, 
   3.864399193410673*^9}, 3.864399223546377*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"d9b434da-da40-4c2f-a2fc-905c067d3904"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["P",
         TraditionalForm], "_"],
       TraditionalForm], "2"], "\[Rule]", 
     SuperscriptBox["m\[Tau]", "2"]}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], "2"], "\[Rule]", "0"}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"],
       TraditionalForm], "2"], "\[Rule]", 
     SuperscriptBox["m\[Eta]", "2"]}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["p3",
         TraditionalForm], "_"],
       TraditionalForm], "2"], "\[Rule]", 
     SuperscriptBox["m\[Pi]", "2"]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["P",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Eta]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["P",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p3",
         TraditionalForm], "_"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["p4",
         TraditionalForm], "_"],
       TraditionalForm], "2"], "\[Rule]", 
     SuperscriptBox["m\[Pi]", "2"]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["P",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
       ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p3",
         TraditionalForm], "_"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
       ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p3",
         TraditionalForm], "_"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
       ")"}]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8180768307712793`*^9, 3.818076943717677*^9, 3.8180783589969387`*^9, 
   3.8180801280751543`*^9, 3.8180819897163*^9, 3.818254933873629*^9, 
   3.8182560735122128`*^9, 3.8182565945881853`*^9, 3.818263423398031*^9, 
   3.818267256860362*^9, 3.8182676689248543`*^9, 3.818268380453486*^9, 
   3.836995616099977*^9, 3.8369959483327293`*^9, {3.836996774837614*^9, 
   3.836996788550453*^9}, 3.863808378746829*^9, 3.863808464413417*^9, 
   3.863809545185317*^9, 3.8638096049347258`*^9, 3.863809665373745*^9, 
   3.863809807835023*^9, 3.8638101052217417`*^9, 3.863810156566505*^9, 
   3.863810186854733*^9, 3.863810236785366*^9, 3.8638102875269833`*^9, 
   3.8638103368232117`*^9, 3.863810393754174*^9, {3.863812461824738*^9, 
   3.8638124681762257`*^9}, 3.863812505597954*^9, 3.86381292735716*^9, 
   3.863813824331481*^9, 3.8638603225588303`*^9, 3.863868212545319*^9, 
   3.8638684387762947`*^9, 3.863870097541677*^9, 3.863870820844071*^9, 
   3.86387095886257*^9, 3.863871392417336*^9, {3.863871537273572*^9, 
   3.863871543194291*^9}, 3.8638716038217783`*^9, 3.8638743325950947`*^9, 
   3.863905109426477*^9, 3.864242838938665*^9, 3.864377130725095*^9, 
   3.864380465739337*^9, 3.864388896304838*^9, 3.864389382176526*^9, 
   3.864391586795948*^9, 3.864398217708441*^9, 3.86439836681419*^9, {
   3.86439854132585*^9, 3.864398562631946*^9}, 3.864398728960856*^9, 
   3.864398935520647*^9, 3.864399083653028*^9, 3.864399194356142*^9, 
   3.864399224940775*^9, 3.864458570771132*^9, 3.866622922926839*^9, 
   3.866832023283288*^9, 3.866881086666017*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"e69cf6f9-1ae4-4e6d-9233-e5393eb112ac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Defining", " ", "lepton"}], " ", "&"}], " ", "hadron", " ", 
   "currents"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7632544705469584`*^9, 3.76325449907799*^9}, {
  3.8180770256919117`*^9, 3.81807703227831*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"86ad0d21-7a0e-4703-b8b5-69f938024ba1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LeptonicVecAx", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}], ".", 
   RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CCLeptonicVecAx", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}], ".", 
   RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LeptonicVec", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}], ".", 
   RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CCLeptonicVec", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}], ".", 
   RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LeptonicAx", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}], ".", 
   RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
   RowBox[{"GA", "[", "5", "]"}], ".", 
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CCLeptonicAx", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}], ".", 
    RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
    RowBox[{"GA", "[", "5", "]"}], ".", 
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LeptonicSP", "=", 
   RowBox[{
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CCLeptonicSP", "=", 
   RowBox[{
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LeptonicP", "=", 
   RowBox[{
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}], ".", 
    RowBox[{"GA", "[", "5", "]"}], ".", 
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CCLeptonicP", "=", 
    RowBox[{
     RowBox[{"Spinor", "[", 
      RowBox[{
       RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
     RowBox[{"Spinor", "[", 
      RowBox[{
       RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeptonicT", "[", 
    RowBox[{"\[Mu]_", ",", " ", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}], ".", 
    RowBox[{"DiracSigma", "[", 
     RowBox[{
      RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
      RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
    RowBox[{"Spinor", "[", 
     RowBox[{
      RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CCLeptonicT", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "P", "]"}], ",", "m\[Tau]"}], "]"}], " ", ".", 
   RowBox[{"DiracSigma", "[", 
    RowBox[{
     RowBox[{"GA", "[", "\[Mu]", "]"}], ",", 
     RowBox[{"GA", "[", "\[Nu]", "]"}]}], "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"GA", "[", "5", "]"}]}], ")"}], ".", 
   RowBox[{"Spinor", "[", 
    RowBox[{
     RowBox[{"Momentum", "[", "p1", "]"}], ",", "0"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.763254510719632*^9, 3.7632546138984165`*^9}, {
   3.7632546507723207`*^9, 3.7632548919540467`*^9}, {3.763254957963659*^9, 
   3.7632550376715097`*^9}, {3.763255198147756*^9, 3.7632552888793244`*^9}, {
   3.7632564833338575`*^9, 3.7632565045363708`*^9}, {3.7633280908058553`*^9, 
   3.7633281030633097`*^9}, {3.7682289692892723`*^9, 3.768229002989249*^9}, {
   3.7682291388853807`*^9, 3.768229147485529*^9}, 3.768230453538336*^9, {
   3.769787764884492*^9, 3.769787765606045*^9}, {3.7697878268469896`*^9, 
   3.7697878276175165`*^9}, {3.7737107746074514`*^9, 3.7737108218639464`*^9}, 
   3.773710858421423*^9, {3.7741166914468775`*^9, 3.7741166994929204`*^9}, {
   3.8180770443468246`*^9, 3.818077078787915*^9}, {3.81808221258072*^9, 
   3.818082271429373*^9}, {3.818254513608177*^9, 3.8182545413384447`*^9}, {
   3.8369959089745626`*^9, 3.836995928803954*^9}, {3.836996704280324*^9, 
   3.8369967631840267`*^9}, {3.864380634381228*^9, 3.864380666463194*^9}, {
   3.8643888998446913`*^9, 3.8643890412594013`*^9}, {3.86438910362528*^9, 
   3.864389130895241*^9}, {3.864389397574902*^9, 3.8643894016862926`*^9}, {
   3.864389565159965*^9, 3.864389634125216*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"99434e4b-5af5-49fb-ba2f-3eb7525592f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"For", " ", "hadron", " ", "matrix", " ", "elements"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", "\[Mu]_", "]"}], "=", 
     RowBox[{"FourVector", "[", 
      RowBox[{"Q", ",", "\[Mu]"}], "]"}]}], 
    RowBox[{"(*", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"p2", "+", "p3", "+", 
        RowBox[{"(", 
         RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}], ",", " ", 
       "\[Mu]"}], "]"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Q2", "=", 
      RowBox[{"ScalarProduct", "[", 
       RowBox[{
        RowBox[{"p2", "+", "p3", "+", 
         RowBox[{"(", 
          RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}], ",", " ", 
        RowBox[{"p2", "+", "p3", "+", 
         RowBox[{"(", 
          RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}]}], "]"}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1", "=", " ", 
     RowBox[{"ReF1", "+", 
      RowBox[{"II", "*", "ImF1"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2", "=", 
     RowBox[{"ReF2", "+", 
      RowBox[{"II", "*", "ImF2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3", "=", 
     RowBox[{"ReF3", "+", 
      RowBox[{"II", "*", "ImF3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4", "=", 
     RowBox[{"ReF4", "+", 
      RowBox[{"II", "*", "ImF4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FT", "=", " ", 
     RowBox[{"ReFT", "+", " ", 
      RowBox[{"II", "*", "ImFT"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3", "[", "\[Mu]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"LeviCivita", "[", "\[Mu]", "]"}], "[", 
      RowBox[{"p2", ",", "p3", ",", 
       RowBox[{"P", "-", "p1"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.768228952628975*^9, 3.7682289612080975`*^9}, {
   3.768229015691723*^9, 3.7682290315993776`*^9}, {3.7682290757135487`*^9, 
   3.7682291306633797`*^9}, {3.768229170398137*^9, 3.7682291992075634`*^9}, {
   3.768229518982931*^9, 3.7682295291949635`*^9}, 3.768230333614011*^9, {
   3.7682313100282454`*^9, 3.7682313144607067`*^9}, {3.818077086372917*^9, 
   3.8180771287017393`*^9}, {3.818078058098659*^9, 3.8180780814551353`*^9}, 
   3.818081998292911*^9, {3.818255886296814*^9, 3.8182558991545467`*^9}, {
   3.818267050725266*^9, 3.818267069422525*^9}, {3.836996690312307*^9, 
   3.836996693195344*^9}, 3.8638104714532413`*^9, {3.863810565804558*^9, 
   3.8638105929887*^9}, 3.8638126398905907`*^9, 3.863812716449198*^9, {
   3.863812799163431*^9, 3.863812813445024*^9}, {3.863812944359836*^9, 
   3.8638129512957077`*^9}, {3.863813419944564*^9, 3.8638134371642303`*^9}, {
   3.863813640583927*^9, 3.8638136416127996`*^9}, {3.86438061308246*^9, 
   3.8643806187487803`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a6814749-f743-4dbf-80c1-02f0c57c84cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HadronicVecAx", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"F1", " ", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MetricTensor", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"Q", "[", "\[Mu]", "]"}], 
         RowBox[{
          RowBox[{"Q", "[", "\[Nu]", "]"}], "/", "Q2"}]}]}], ")"}], " ", 
      RowBox[{"FourVector", "[", 
       RowBox[{
        RowBox[{"p2", "-", 
         RowBox[{"(", 
          RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}], ",", 
        "\[Nu]"}], "]"}]}], "  ", "]"}]}], "+", " ", 
   RowBox[{"F2", " ", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MetricTensor", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"Q", "[", "\[Mu]", "]"}], 
         RowBox[{
          RowBox[{"Q", "[", "\[Nu]", "]"}], "/", "Q2"}]}]}], ")"}], 
      RowBox[{"FourVector", "[", 
       RowBox[{
        RowBox[{"p3", "-", 
         RowBox[{"(", 
          RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}], ",", 
        "\[Nu]"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"II", "*", " ", "F3", " ", 
    RowBox[{"V3", "[", "\[Mu]", "]"}]}], "+", " ", 
   RowBox[{"F4", " ", 
    RowBox[{"Q", "[", "\[Mu]", "]"}], "  ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "This"}], " ", "corresponds", " ", "to", " ", "the", " ",
         "V"}], "-", 
       RowBox[{"A", " ", "current", " ", "in", " ", "the", " ", 
        RowBox[{"SM", ".", "  ", "\[IndentingNewLine]", 
         RowBox[{"-", "First"}]}], " ", "index", " ", "of", " ", 
        "\"\<HadronicVecAx[\[Mu]_,\[Nu]_,\[Alpha]_,\[Beta]_,\[Gamma]_]\>\"", 
        " ", "is", " ", "free"}]}], ",", " ", 
      RowBox[{"the", " ", "other", " ", "four", " ", "are", " ", 
       RowBox[{"contracted", "."}]}]}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.7682300692137804`*^9, {3.768230232719982*^9, 3.7682302847703686`*^9}, {
   3.7682305282862225`*^9, 3.7682306448573427`*^9}, 3.7682307046450624`*^9, {
   3.768230766913886*^9, 3.7682307698703604`*^9}, {3.768574067991563*^9, 
   3.7685740722909718`*^9}, 3.818017607324666*^9, {3.818077140692748*^9, 
   3.818077217974868*^9}, {3.8180780931781683`*^9, 3.818078103918936*^9}, {
   3.818267075073782*^9, 3.818267080418838*^9}, {3.836996679991825*^9, 
   3.836996685125741*^9}, {3.8638119589018383`*^9, 3.863811966145195*^9}, 
   3.863812033040008*^9, {3.863861866236953*^9, 3.863861888835066*^9}, {
   3.864377722888618*^9, 3.864377754398027*^9}, 3.8643806229779367`*^9, {
   3.864391637503131*^9, 3.864391647743369*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"82cd51c6-a9df-427f-9281-b32b99d51aa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HadronicVec", "[", "\[Mu]_", "]"}], ":=", 
    RowBox[{"II", "*", "\[Epsilon]v", " ", "F3", " ", 
     RowBox[{"V3", "[", "\[Mu]", "]"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "This"}], " ", 
      RowBox[{"m", ".", "e", ".", " ", "includes"}], " ", "\[Epsilon]v"}], ":=", 
     RowBox[{"\[Epsilon]L", "+", 
      RowBox[{
       RowBox[{"\[Epsilon]R", ".", " ", "\[IndentingNewLine]", 
        RowBox[{"-", "First"}]}], " ", "index", " ", "of", " ", 
       "\"\<HadronicVec[\[Mu]_,\[Alpha]_,\[Beta]_,\[Gamma]_]\>\"", " ", "is", 
       " ", "free"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "other", " ", "three", " ", "are", " ", "contracted"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7682304164914746`*^9, 3.76823041990075*^9}, {
   3.768230666595845*^9, 3.7682307648779736`*^9}, {3.818077246555891*^9, 
   3.818077296410887*^9}, {3.8638119832059937`*^9, 3.863811987571138*^9}, 
   3.864390005772627*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"80ce7cc5-9261-41ca-a086-a9f4d39b86bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HadronicAx", "[", "\[Mu]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "\[Epsilon]A"}], " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"F1", " ", 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MetricTensor", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"Q", "[", "\[Mu]", "]"}], 
             RowBox[{
              RowBox[{"Q", "[", "\[Nu]", "]"}], "/", "Q2"}]}]}], ")"}], 
          RowBox[{"FourVector", "[", 
           RowBox[{
            RowBox[{"p2", "-", 
             RowBox[{"(", 
              RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}], ",", 
            "\[Nu]"}], "]"}]}], " ", "]"}]}], " ", "+", " ", 
       RowBox[{"F2", " ", 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MetricTensor", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"Q", "[", "\[Mu]", "]"}], " ", 
             RowBox[{
              RowBox[{"Q", "[", "\[Nu]", "]"}], "/", "Q2"}]}]}], ")"}], 
          RowBox[{"FourVector", "[", 
           RowBox[{
            RowBox[{"p3", "-", 
             RowBox[{"(", 
              RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ")"}]}], ",", 
            "\[Nu]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"F4", " ", 
        RowBox[{"Q", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "matrix", " ", "element", " ", "includes", " ", 
     "\[Epsilon]A"}], ":=", 
    RowBox[{"\[Epsilon]R", "-", 
     RowBox[{
      RowBox[{"\[Epsilon]L", ".", " ", "\[IndentingNewLine]", 
       RowBox[{"-", " ", "Free"}]}], " ", "index", " ", "is", " ", 
      "\[Mu]"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.768230898785205*^9, 3.7682308992841377`*^9}, {
   3.768231033863787*^9, 3.7682310854511433`*^9}, {3.7685743944001675`*^9, 
   3.76857440549164*^9}, {3.818077311527219*^9, 3.818077340731498*^9}, {
   3.8180820204495497`*^9, 3.8180820210763083`*^9}, 3.8182683395062323`*^9, {
   3.83699523627978*^9, 3.83699524742749*^9}, 3.863812052512895*^9, {
   3.863861894773332*^9, 3.8638619145349503`*^9}, {3.8643777776083727`*^9, 
   3.864377797906951*^9}, 3.864379089800969*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"03294d2f-856f-49cf-9eb4-6957f1e0f197"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HadronicP", "=", 
    RowBox[{
     RowBox[{"-", "\[Epsilon]P"}], " ", "F4", " ", 
     RowBox[{"Q2", "/", 
      RowBox[{"(", 
       RowBox[{"md", "+", "mu"}], ")"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Pseudoescalar", " ", 
     RowBox[{"m", ".", "e", "."}]}], ",", " ", 
    RowBox[{"it", " ", "includes", " ", "\[Epsilon]P"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HadronicAxprim", "[", "\[Mu]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"HadronicAx", "[", "\[Mu]", "]"}], " ", "+", "  ", 
     RowBox[{
      RowBox[{"Q", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"HadronicP", "/", "m\[Tau]"}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "It", " ", "includes", " ", "both", " ", "the", " ", "\[Epsilon]A"}], 
     " ", "&"}], " ", "\[Epsilon]P", " ", "effects"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7682308597262616`*^9, 3.768230860869753*^9}, {
   3.7682311606481123`*^9, 3.768231162988882*^9}, {3.768231351404454*^9, 
   3.7682313829608536`*^9}, {3.7682314417917857`*^9, 3.7682314941860523`*^9}, 
   3.7697972272476063`*^9, {3.773710892568117*^9, 3.7737108936104755`*^9}, {
   3.8180773531354513`*^9, 3.818077363048214*^9}, {3.8180774388758087`*^9, 
   3.818077449346282*^9}, {3.81807751726012*^9, 3.818077531014777*^9}, 
   3.818082030749254*^9, 3.81826834509199*^9, {3.8643778197216454`*^9, 
   3.8643778233646793`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"86abfb05-ddc8-463f-9e9f-a499cb4945e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HadronicT", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{"II", " ", "*", "\[Epsilon]T", "*", " ", "FT", "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"LeviCivita", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
       RowBox[{"p3", ",", 
        RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"LeviCivita", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
       RowBox[{
        RowBox[{"P", "-", "p1", "-", "p2", "-", "p3"}], ",", "p3"}], "]"}]}], 
     ")"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"m", ".", "e", ".", " ", "for"}], " ", "the", " ", "tensor", " ", 
     RowBox[{"case", ".", " ", "First"}], " ", "two", " ", "indices", " ", 
     "are", " ", 
     RowBox[{"free", ".", " ", "FT"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalLambda]2", " ", "C\[Eta]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], 
        RowBox[{"F", "^", "3"}]}], ")"}]}], " ", "in", " ", "\[Chi]PT"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7682315008334365`*^9, 3.7682315272351627`*^9}, {
   3.768231569596116*^9, 3.7682315904386497`*^9}, {3.768231623901305*^9, 
   3.768231628332101*^9}, {3.768231680247673*^9, 3.7682317312855396`*^9}, {
   3.818077572675177*^9, 3.8180776614977217`*^9}, {3.818078113539384*^9, 
   3.8180781213944073`*^9}, 3.818082037061603*^9, {3.8182670971286507`*^9, 
   3.818267101733839*^9}, {3.863813058594067*^9, 3.863813129494933*^9}, 
   3.864390028583736*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"6e470c46-29f3-42ed-9654-7dccbdc30918"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"subst", "=", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p1", ",", "p1"}], "]"}], "\[Rule]", 
        RowBox[{"m1", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p2", ",", "p2"}], "]"}], "\[Rule]", 
        RowBox[{"m2", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p3", ",", "p3"}], "]"}], "\[Rule]", 
        RowBox[{"m3", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p1", ",", "p2"}], "]"}], "\[Rule]", "p1p2"}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p1", ",", "p3"}], "]"}], "\[Rule]", "p1p3"}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p2", ",", "p3"}], "]"}], "\[Rule]", "p2p3"}], ",", " ", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"P", ",", "p1"}], "]"}], "\[Rule]", "Pp1"}], ",", " ", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"P", ",", "p2"}], "]"}], "\[Rule]", "Pp2"}], ",", " ", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"P", ",", "p3"}], "]"}], "\[Rule]", " ", "Pp3"}], ",", " ", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p1", ",", "p2"}], "]"}], "\[Rule]", " ", "p1p2"}], ",", " ", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p1", ",", "p3"}], "]"}], "\[Rule]", " ", "p1p3"}], ",", " ", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p2", ",", "p3"}], "]"}], "\[Rule]", " ", "p2p3"}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", " ", 
        RowBox[{"m\[Tau]", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"P", ",", "Q"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"ScalarProduct", "[", 
          RowBox[{"P", ",", "P"}], "]"}], "-", "Pp1"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p1", ",", "Q"}], "]"}], "\[Rule]", " ", 
        RowBox[{"Pp1", "-", 
         RowBox[{"m1", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p2", ",", "Q"}], "]"}], "\[Rule]", 
        RowBox[{"Pp2", "-", "p1p2"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"p3", ",", "Q"}], "]"}], "\[Rule]", 
        RowBox[{"Pp3", "-", "p1p3"}]}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{"Q", ",", "Q"}], "]"}], "\[Rule]", " ", "Q2"}], ",", 
       RowBox[{
        RowBox[{"ScalarProduct", "[", 
         RowBox[{
          RowBox[{"Q", "-", "p1"}], ",", 
          RowBox[{"Q", "-", "p1"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{"Q2", "+", 
         RowBox[{"m1", "^", "2"}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"Pp1", "-", 
            RowBox[{"m1", "^", "2"}]}], ")"}]}]}]}]}], "}"}], "/.", "L3"}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7707339174359684`*^9, 3.7707339176620674`*^9}, {
   3.7707339784822173`*^9, 3.770734009407792*^9}, {3.7707341110327053`*^9, 
   3.770734169405204*^9}, {3.7710944005038347`*^9, 3.7710944113976555`*^9}, 
   3.771095380986987*^9, 3.7710954840201883`*^9, {3.771116048056687*^9, 
   3.7711160596984496`*^9}, {3.7711754330592566`*^9, 
   3.7711754540585594`*^9}, {3.771263955008221*^9, 3.771263961843004*^9}, {
   3.7712839757381887`*^9, 3.7712839942555485`*^9}, {3.771284040884653*^9, 
   3.7712840427753615`*^9}, {3.7730902406689644`*^9, 3.773090356386798*^9}, 
   3.7730904049721527`*^9, {3.818077691080743*^9, 3.818077700306568*^9}, {
   3.8180777321652184`*^9, 3.818077749712426*^9}, {3.818077796075222*^9, 
   3.8180779731424627`*^9}, {3.818254618841928*^9, 3.818254656216112*^9}, {
   3.818255357488865*^9, 3.818255431906948*^9}, {3.8182554725135403`*^9, 
   3.818255539340213*^9}, {3.8182556611930923`*^9, 3.818255736050797*^9}, {
   3.818255994362656*^9, 3.818256012567162*^9}, {3.8182560458212337`*^9, 
   3.818256059070655*^9}, {3.818256573435739*^9, 3.818256575059744*^9}, {
   3.818263261902082*^9, 3.818263309802594*^9}, {3.8638124028216467`*^9, 
   3.863812439640601*^9}, {3.86381248458989*^9, 3.863812521784452*^9}, 
   3.8638125686613293`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"cbc72fd1-0ee5-46cb-bf6f-dcacead7ee74"],

Cell[CellGroupData[{

Cell["(V-A)x(V-A)=SMxSM", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.7697844785320015`*^9, 3.769784500498466*^9}, {3.7741183900637503`*^9, 
   3.774118408074666*^9}, {3.8180805686624813`*^9, 3.8180805847581472`*^9}, {
   3.818081134685074*^9, 3.818081137362596*^9}, {3.8180812052355747`*^9, 
   3.8180812142257767`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"58b73071-91df-4857-a231-617fbee1b209"],

Cell["Explicit computation", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
  3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
  3.818078170110937*^9, 3.818078219439435*^9}, {3.81808125871978*^9, 
  3.81808126251973*^9}},ExpressionUUID->"7f84f9cf-1661-46b2-b08d-\
4b1575382088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LepSM", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVecAx", "[", "\[Mu]", "]"}], 
      RowBox[{"CCLeptonicVecAx", "[", "\[Alpha]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.818097137301544*^9, 3.818097140335125*^9}, {
   3.818097185898699*^9, 3.818097213376638*^9}, {3.86437831256139*^9, 
   3.864378317114431*^9}, {3.864378354240738*^9, 3.864378359182693*^9}, 
   3.8643784407323427`*^9, {3.8643785137549133`*^9, 3.864378524259388*^9}, {
   3.8643807105468683`*^9, 3.8643807150665617`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"b52df3c4-eab1-42a2-bcfb-24057df90223"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HadSM", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Alpha]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"II", "->", 
          RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.818097142389056*^9, 3.818097144229591*^9}, {
   3.8180972420785847`*^9, 3.8180972928933353`*^9}, 3.863813005403495*^9, {
   3.8638132038539877`*^9, 3.8638132054012003`*^9}, {3.864377850319268*^9, 
   3.864377853599194*^9}, 3.864378307398349*^9, {3.864380724975275*^9, 
   3.8643807930031776`*^9}, {3.864380949285242*^9, 3.864380974445898*^9}, {
   3.864381103610456*^9, 3.86438112706253*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"cedcde0a-73b9-41eb-8c37-4dc8a26ff6df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MSMcontrac", "=", 
   RowBox[{"1.0", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"1.0", 
        RowBox[{"Calc", "[", 
         RowBox[{
          RowBox[{"LepSM", " ", "HadSM"}], "/.", "L3"}], "]"}]}], "]"}], "/.",
       "subst"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818097147726297*^9, 3.81809717774172*^9}, {
  3.863862745105816*^9, 3.863862745479452*^9}, {3.863866803557416*^9, 
  3.863866805002905*^9}, {3.863866888974023*^9, 3.863866899028957*^9}, {
  3.863905419061926*^9, 3.8639054196273603`*^9}, {3.86439167806116*^9, 
  3.864391678368547*^9}, {3.864391802673338*^9, 3.864391805737302*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"02446617-9a60-424a-a9dc-9fdc9f8aee2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MSM", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Simplify", "[", "MSMcontrac", "]"}], "]"}], "/.", "L1"}], 
        "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], "]"}], "/.", 
   RowBox[{"(", 
    RowBox[{"0.", "->", "0"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.818097158760552*^9, 3.8180971668133173`*^9}, {
   3.8182629739745617`*^9, 3.818262977589304*^9}, {3.8182669455234423`*^9, 
   3.818266963285123*^9}, 3.818267626998114*^9, {3.863813773866571*^9, 
   3.8638137834591093`*^9}, {3.863813845343001*^9, 3.863813850275288*^9}, {
   3.863813915967683*^9, 3.863813916425334*^9}, {3.8638139911920223`*^9, 
   3.863813995148505*^9}, {3.863814095338417*^9, 3.863814107650682*^9}, {
   3.86381432785352*^9, 3.863814333387959*^9}, {3.8638171309178143`*^9, 
   3.863817244272582*^9}, {3.8638173973621693`*^9, 3.8638174581008053`*^9}, {
   3.8638180654102077`*^9, 3.863818095944728*^9}, {3.8638196233366528`*^9, 
   3.8638196252526817`*^9}, {3.863820150161618*^9, 3.863820153583744*^9}, {
   3.8638208393788023`*^9, 3.863820849888308*^9}, {3.8638208879268103`*^9, 
   3.8638209434555283`*^9}, {3.863820987746716*^9, 3.863821015317864*^9}, {
   3.8638210669848137`*^9, 3.8638210673554564`*^9}, {3.8638211862817593`*^9, 
   3.863821236436472*^9}, {3.8638217662444143`*^9, 3.863821770777041*^9}, {
   3.863822426176149*^9, 3.863822472113586*^9}, {3.863822673240941*^9, 
   3.863822812895563*^9}, {3.863822858623625*^9, 3.863822879761642*^9}, 
   3.8638248627273293`*^9, {3.863825253640049*^9, 3.863825267143168*^9}, {
   3.8638668501834183`*^9, 3.863866871452567*^9}, {3.8638684887302856`*^9, 
   3.863868494850519*^9}, {3.863869581003202*^9, 3.8638696180456743`*^9}, 
   3.864242966016796*^9, {3.864381397994404*^9, 3.864381438177381*^9}, {
   3.864381551661468*^9, 3.8643815591786118`*^9}, {3.864381808772875*^9, 
   3.864381833221323*^9}, {3.864382093101779*^9, 3.8643820997641687`*^9}, {
   3.86439220440375*^9, 3.8643922129982567`*^9}, {3.8668321011960163`*^9, 
   3.8668321096408653`*^9}, {3.866833183963594*^9, 3.866833184126872*^9}, {
   3.8668434219333487`*^9, 3.8668434290353823`*^9}, {3.8668875735148287`*^9, 
   3.866887581002934*^9}, {3.866887838870487*^9, 3.866887841498355*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b30b6852-40cc-4d90-99b3-be2285dbf185"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["s1", "2"]], 
   RowBox[{"1.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4.`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["ImF1", "2"]}], "+", 
         RowBox[{"2.`", " ", "ImF2", " ", "ImF1"}], "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["ImF2", "2"]}], "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["ReF1", "2"]}], "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["ReF2", "2"]}], "+", 
         RowBox[{"2.`", " ", "ReF1", " ", "ReF2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["m\[Tau]", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8.`"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1.`", " ", 
             SuperscriptBox["ImF1", "2"]}], "+", 
            RowBox[{"2.`", " ", "ImF2", " ", "ImF1"}], "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["ImF2", "2"]}], "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["ReF1", "2"]}], "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["ReF2", "2"]}], "+", 
            RowBox[{"2.`", " ", "ReF1", " ", "ReF2"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m\[Tau]", "2"], "-", 
             RowBox[{"1.`", " ", "s1"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32.`", " ", 
                SuperscriptBox["ImF1", "2"]}], "+", 
               RowBox[{"48.`", " ", "ImF2", " ", "ImF1"}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ImF2", "2"]}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF1", "2"]}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF2", "2"]}], "+", 
               RowBox[{"48.`", " ", "ReF1", " ", "ReF2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", 
               "u1"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16.`", " ", 
                SuperscriptBox["ImF1", "2"]}], "+", 
               RowBox[{"48.`", " ", "ImF2", " ", "ImF1"}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ImF2", "2"]}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF1", "2"]}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF2", "2"]}], "+", 
               RowBox[{"48.`", " ", "ReF1", " ", "ReF2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", 
               "u1"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16.`"}], " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "-", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{"32.`", " ", "s1"}], "+", 
               RowBox[{"8.`", " ", "s2"}], "-", 
               RowBox[{"8.`", " ", "t2"}], "+", 
               RowBox[{"8.`", " ", "u1"}], "+", 
               RowBox[{"8.`", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["ImF1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16.`", " ", "ImF4", " ", "s1"}], "+", 
               RowBox[{"ImF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "24.`"}], " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "-", 
                  RowBox[{"24.`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "-", 
                  RowBox[{"56.`", " ", "s1"}], "-", 
                  RowBox[{"24.`", " ", "t2"}], "+", 
                  RowBox[{"24.`", " ", "u1"}], "+", 
                  RowBox[{"24.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
             "ImF1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", 
             SuperscriptBox["ReF1", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", 
             SuperscriptBox["ReF2", "2"]}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"]}], "-", 
            RowBox[{"24.`", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2"}], "-", 
            RowBox[{"24.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2"}], "-", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1"}], "-", 
            RowBox[{"24.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1"}], "+", 
            RowBox[{"16.`", " ", "ImF2", " ", "ImF4", " ", "s1"}], "-", 
            RowBox[{"56.`", " ", "ReF1", " ", "ReF2", " ", "s1"}], "+", 
            RowBox[{"16.`", " ", "ReF1", " ", "ReF4", " ", "s1"}], "+", 
            RowBox[{"16.`", " ", "ReF2", " ", "ReF4", " ", "s1"}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2"}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2"}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "t2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "t2"}], "-", 
            RowBox[{"24.`", " ", "ReF1", " ", "ReF2", " ", "t2"}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u1"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u1"}], "+", 
            RowBox[{"24.`", " ", "ReF1", " ", "ReF2", " ", "u1"}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u2"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u2"}], "+", 
            RowBox[{"24.`", " ", "ReF1", " ", "ReF2", " ", "u2"}], "+", 
            RowBox[{
             SuperscriptBox["ImF2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8.`"}], " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{"24.`", " ", "s1"}], "-", 
               RowBox[{"8.`", " ", "s2"}], "-", 
               RowBox[{"16.`", " ", "t2"}], "+", 
               RowBox[{"16.`", " ", "u1"}], "+", 
               RowBox[{"16.`", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4.`", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1.`", " ", 
             SuperscriptBox["ImF1", "2"]}], "+", 
            RowBox[{"2.`", " ", "ImF2", " ", "ImF1"}], "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["ImF2", "2"]}], "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["ReF1", "2"]}], "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["ReF2", "2"]}], "+", 
            RowBox[{"2.`", " ", "ReF1", " ", "ReF2"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m\[Tau]", "2"], "-", 
             RowBox[{"1.`", " ", "s1"}]}], ")"}], "3"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64.`", " ", 
                SuperscriptBox["ImF1", "2"]}], "+", 
               RowBox[{"64.`", " ", "ImF2", " ", "ImF1"}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ImF2", "2"]}], "+", 
               RowBox[{"64.`", " ", 
                SuperscriptBox["ReF1", "2"]}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF2", "2"]}], "+", 
               RowBox[{"64.`", " ", "ReF1", " ", "ReF2"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16.`", " ", "s1", " ", 
                   SuperscriptBox["ImF3", "2"]}], "+", 
                  RowBox[{"16.`", " ", 
                   SuperscriptBox["ReF3", "2"], " ", "s1"}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", 
                "u1"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32.`"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1.`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "-", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"1.5`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"1.`", " ", "s1"}], "+", 
                  RowBox[{"1.`", " ", "s2"}], "+", 
                  RowBox[{"1.`", " ", "t2"}], "-", 
                  RowBox[{"2.`", " ", "u1"}], "-", 
                  RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", 
                SuperscriptBox["ImF1", "2"]}], "+", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16.`", " ", "ImF3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"32.`", " ", "ImF4"}], "+", 
                  RowBox[{"16.`", " ", "ImF3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                    RowBox[{"1.`", " ", "u1"}], "-", 
                    RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
                "ImF1"}], "-", 
               RowBox[{"32.`", " ", "ImF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1.`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "-", 
                  RowBox[{"1.2500000000000002`", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"2.25`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"1.5`", " ", "s1"}], "+", 
                  RowBox[{"2.5000000000000004`", " ", "s2"}], "+", 
                  RowBox[{"2.5000000000000004`", " ", "t2"}], "-", 
                  RowBox[{"3.5000000000000004`", " ", "u1"}], "-", 
                  RowBox[{"1.2500000000000002`", " ", "u2"}]}], ")"}], " ", 
                "ImF1"}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", "s1"}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", "s1"}], "-", 
               RowBox[{"48.`", " ", "ReF1", " ", "ReF2", " ", "s1"}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
                "s1"}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
                "s1"}], "+", 
               RowBox[{"32.`", " ", "ReF1", " ", "ReF4", " ", "s1"}], "+", 
               RowBox[{"16.`", " ", "ReF2", " ", "ReF4", " ", "s1"}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Eta]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Eta]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
               RowBox[{"32.`", " ", "ReF1", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Eta]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"80.`", " ", "ReF1", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"ImF2", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32.`", " ", "ImF3", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"16.`", " ", "ImF4"}], "+", 
                  RowBox[{"8.`", " ", "ImF3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                    RowBox[{"1.`", " ", "u1"}], "-", 
                    RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ImF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1.`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "-", 
                  RowBox[{"2.`", " ", 
                   SuperscriptBox["m\[Pi]", "2"]}], "+", 
                  RowBox[{"3.`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"2.`", " ", "s1"}], "+", 
                  RowBox[{"4.`", " ", "s2"}], "+", 
                  RowBox[{"4.`", " ", "t2"}], "-", 
                  RowBox[{"5.`", " ", "u1"}], "-", 
                  RowBox[{"2.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"40.`", " ", "ReF1", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
               RowBox[{"16.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                  RowBox[{"1.`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
               RowBox[{"8.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                  RowBox[{"1.`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ImF3", "2"], " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                  RowBox[{"1.`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ReF3", "2"], " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                  RowBox[{"1.`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", 
               "u1"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", 
               "u1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16.`"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1.`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"1.5`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"1.`", " ", "s1"}], "+", 
                  RowBox[{"0.5`", " ", "s2"}], "+", 
                  RowBox[{"0.5`", " ", "t2"}], "-", 
                  RowBox[{"1.5`", " ", "u1"}], "-", 
                  RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", 
                SuperscriptBox["ImF1", "2"]}], "+", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "32.`"}], " ", "ImF3", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"16.`", " ", "ImF4"}], "-", 
                  RowBox[{"8.`", " ", "ImF3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                    RowBox[{"1.`", " ", "u1"}], "-", 
                    RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
                "ImF1"}], "-", 
               RowBox[{"48.`", " ", "ImF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"0.8333333333333334`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"1.5`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"1.`", " ", "s1"}], "+", 
                  RowBox[{"0.6666666666666666`", " ", "s2"}], "+", 
                  RowBox[{"0.6666666666666666`", " ", "t2"}], "-", 
                  RowBox[{"1.5`", " ", "u1"}], "-", 
                  RowBox[{"0.6666666666666666`", " ", "u2"}]}], ")"}], " ", 
                "ImF1"}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", "s1"}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", "s1"}], "-", 
               RowBox[{"48.`", " ", "ReF1", " ", "ReF2", " ", "s1"}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ",
                 "s1"}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ",
                 "s1"}], "+", 
               RowBox[{"16.`", " ", "ReF1", " ", "ReF4", " ", "s1"}], "+", 
               RowBox[{"32.`", " ", "ReF2", " ", "ReF4", " ", "s1"}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Eta]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Eta]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
               RowBox[{"40.`", " ", "ReF1", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Eta]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"32.`", " ", "ReF1", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ImF3", "2"], " ", 
                SuperscriptBox["m\[Eta]", "2"], " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["m\[Eta]", "2"], " ", 
                SuperscriptBox["ReF3", "2"], " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", 
                  RowBox[{"1.`", " ", "s2"}], "-", 
                  RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
               RowBox[{"ImF2", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16.`"}], " ", "ImF3", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"32.`", " ", "ImF4"}], "-", 
                  RowBox[{"16.`", " ", "ImF3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                    RowBox[{"1.`", " ", "u1"}], "-", 
                    RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["ReF1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ReF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"32.`", " ", "ReF1", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "+", 
                  SuperscriptBox["m\[Tau]", "2"], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["ImF2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"1.5`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"1.`", " ", "s1"}], "+", 
                  RowBox[{"1.`", " ", "s2"}], "+", 
                  RowBox[{"1.`", " ", "t2"}], "-", 
                  RowBox[{"1.5`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"8.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                  RowBox[{"1.`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"16.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
                  RowBox[{"1.`", " ", "u1"}], "-", 
                  RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32.`", " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "+", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "+", 
               RowBox[{"64.`", " ", "s1"}], "-", 
               RowBox[{"16.`", " ", "s2"}], "+", 
               RowBox[{"16.`", " ", "t2"}], "-", 
               RowBox[{"16.`", " ", "u1"}], "-", 
               RowBox[{"16.`", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["ImF1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ImF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"48.`", " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"48.`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"112.`", " ", "s1"}], "+", 
                  RowBox[{"48.`", " ", "t2"}], "-", 
                  RowBox[{"48.`", " ", "u1"}], "-", 
                  RowBox[{"48.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"32.`", " ", "ImF4", " ", "s1"}]}], ")"}], " ", 
             "ImF1"}], "+", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", 
             SuperscriptBox["ReF1", "2"]}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"]}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", 
             SuperscriptBox["ReF2", "2"]}], "+", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"]}], "+", 
            RowBox[{"48.`", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2"}], "+", 
            RowBox[{"48.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2"}], "+", 
            RowBox[{"64.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1"}], "+", 
            RowBox[{"48.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1"}], "-", 
            RowBox[{"32.`", " ", "ImF2", " ", "ImF4", " ", "s1"}], "+", 
            RowBox[{"112.`", " ", "ReF1", " ", "ReF2", " ", "s1"}], "-", 
            RowBox[{"32.`", " ", "ReF1", " ", "ReF4", " ", "s1"}], "-", 
            RowBox[{"32.`", " ", "ReF2", " ", "ReF4", " ", "s1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "t2"}], "+", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "t2"}], "+", 
            RowBox[{"48.`", " ", "ReF1", " ", "ReF2", " ", "t2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u1"}], "-", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u1"}], "-", 
            RowBox[{"48.`", " ", "ReF1", " ", "ReF2", " ", "u1"}], "+", 
            RowBox[{
             SuperscriptBox["ImF2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "+", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "+", 
               RowBox[{"48.`", " ", "s1"}], "+", 
               RowBox[{"16.`", " ", "s2"}], "+", 
               RowBox[{"32.`", " ", "t2"}], "-", 
               RowBox[{"32.`", " ", "u1"}], "-", 
               RowBox[{"32.`", " ", "u2"}]}], ")"}]}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u2"}], "-", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u2"}], "-", 
            RowBox[{"48.`", " ", "ReF1", " ", "ReF2", " ", "u2"}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["m\[Eta]", "4"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["m\[Eta]", "4"]}], "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["m\[Eta]", "4"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"20.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"12.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"40.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"16.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"8.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "t2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "t2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"20.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"20.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "-", 
            RowBox[{"20.`", " ", "ReF1", " ", "ReF2", " ", "u2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["m\[Tau]", "4"], " ", 
             SuperscriptBox["ReF1", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "4"], " ", 
             SuperscriptBox["ReF2", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["m\[Tau]", "4"], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ImF4", "2"], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"64.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"34.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["m\[Tau]", "4"], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF4", "2"], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"96.`", " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"32.`", " ", "ReF1", " ", "ReF4", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"24.`", " ", "ReF2", " ", "ReF4", " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["t2", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["t2", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["t2", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["t2", "2"]}], "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["t2", "2"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["u1", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["u1", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["u1", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["u1", "2"]}], "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["u1", "2"]}], "+", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", 
             SuperscriptBox["u2", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", 
             SuperscriptBox["u2", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["u2", "2"]}], "-", 
            RowBox[{"2.`", " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["u2", "2"]}], "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF2", " ", 
             SuperscriptBox["u2", "2"]}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "ReF2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1"}], "-", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1"}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1"}], "-", 
            RowBox[{"48.`", " ", 
             SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             "s1"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             "s1"}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF4", " ", 
             "s1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF4", " ", 
             "s1"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2"}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             "s2"}], "-", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1", " ", "s2"}], "+", 
            RowBox[{"28.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1", " ", "s2"}], "+", 
            RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "s2"}], 
            "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "s2"}], 
            "-", 
            RowBox[{"8.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "s2"}], 
            "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", "t2"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", "t2"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "t2"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             "t2"}], "+", 
            RowBox[{"32.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1", " ", "t2"}], "+", 
            RowBox[{"56.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1", " ", "t2"}], "+", 
            RowBox[{"92.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "t2"}], 
            "-", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "t2"}], 
            "-", 
            RowBox[{"16.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "t2"}], 
            "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2", " ", "t2"}], "+", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2", " ", "t2"}], "-", 
            RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "t2"}], 
            "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", "u1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", "u1"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "u1"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "u1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             "u1"}], "-", 
            RowBox[{"40.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1", " ", "u1"}], "-", 
            RowBox[{"44.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "u1"}], 
            "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "u1"}], 
            "+", 
            RowBox[{"16.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "u1"}], 
            "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u1"}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u1"}], "+", 
            RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u1"}], 
            "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u1"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u1"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "t2", " ", "u1"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "t2", " ", "u1"}], "-", 
            RowBox[{"16.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u1"}], 
            "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF1", "2"], " ", "u2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF2", "2"], " ", "u2"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "u2"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "u2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF2", " ", 
             "u2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s1", " ", "u2"}], "-", 
            RowBox[{"24.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s1", " ", "u2"}], "-", 
            RowBox[{"44.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "u2"}], 
            "+", 
            RowBox[{"8.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "u2"}], 
            "+", 
            RowBox[{"16.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "u2"}], 
            "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u2"}], "-", 
            RowBox[{"8.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u2"}], "+", 
            RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u2"}], 
            "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u2"}], "-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u2"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "t2", " ", "u2"}], "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "t2", " ", "u2"}], "-", 
            RowBox[{"16.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u2"}], 
            "+", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF1", "2"], " ", "u1", " ", "u2"}], "+", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["ReF2", "2"], " ", "u1", " ", "u2"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ImF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "u1", " ", "u2"}], "-", 
            RowBox[{"4.`", " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             SuperscriptBox["s1", "2"], " ", "u1", " ", "u2"}], "+", 
            RowBox[{"16.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "u2"}], 
            "+", 
            RowBox[{"ImF2", " ", "ImF4", " ", "s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8.`"}], " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{"24.`", " ", "s1"}], "-", 
               RowBox[{"8.`", " ", "s2"}], "-", 
               RowBox[{"16.`", " ", "t2"}], "+", 
               RowBox[{"16.`", " ", "u1"}], "+", 
               RowBox[{"16.`", " ", "u2"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ImF1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8.`", " ", 
                SuperscriptBox["m\[Eta]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"32.`", " ", "s1"}], "-", 
                  RowBox[{"8.`", " ", "s2"}], "+", 
                  RowBox[{"8.`", " ", "t2"}], "-", 
                  RowBox[{"8.`", " ", "u1"}], "-", 
                  RowBox[{"8.`", " ", "u2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "+", 
               RowBox[{"2.`", " ", 
                SuperscriptBox["m\[Tau]", "4"]}], "+", 
               RowBox[{"64.`", " ", 
                SuperscriptBox["s1", "2"]}], "+", 
               RowBox[{"2.`", " ", 
                SuperscriptBox["s2", "2"]}], "+", 
               RowBox[{"2.`", " ", 
                SuperscriptBox["t2", "2"]}], "+", 
               RowBox[{"2.`", " ", 
                SuperscriptBox["u1", "2"]}], "+", 
               RowBox[{"2.`", " ", 
                SuperscriptBox["u2", "2"]}], "-", 
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", "s1"}], "-", 
               RowBox[{"32.`", " ", "s1", " ", "s2"}], "+", 
               RowBox[{"32.`", " ", "s1", " ", "t2"}], "-", 
               RowBox[{"4.`", " ", "s2", " ", "t2"}], "+", 
               RowBox[{"4.`", " ", "s2", " ", "u1"}], "-", 
               RowBox[{"4.`", " ", "t2", " ", "u1"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16.`"}], " ", "s1"}], "-", 
                  RowBox[{"4.`", " ", "s2"}], "+", 
                  RowBox[{"4.`", " ", "t2"}], "-", 
                  RowBox[{"4.`", " ", "u1"}], "-", 
                  RowBox[{"4.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"16.`", " ", "s1", " ", "u2"}], "+", 
               RowBox[{"4.`", " ", "s2", " ", "u2"}], "-", 
               RowBox[{"4.`", " ", "t2", " ", "u2"}], "+", 
               RowBox[{"4.`", " ", "u1", " ", "u2"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ImF2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2.`", " ", 
                SuperscriptBox["m\[Eta]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"12.`", " ", "s1"}], "+", 
                  RowBox[{"4.`", " ", "s2"}], "+", 
                  RowBox[{"8.`", " ", "t2"}], "-", 
                  RowBox[{"8.`", " ", "u1"}], "-", 
                  RowBox[{"8.`", " ", "u2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["m\[Tau]", "4"]}], "+", 
               RowBox[{"34.`", " ", 
                SuperscriptBox["s1", "2"]}], "+", 
               RowBox[{"2.`", " ", 
                SuperscriptBox["s2", "2"]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["t2", "2"]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["u1", "2"]}], "+", 
               RowBox[{"8.`", " ", 
                SuperscriptBox["u2", "2"]}], "-", 
               RowBox[{"32.`", " ", 
                SuperscriptBox["m\[Pi]", "2"], " ", "s1"}], "+", 
               RowBox[{"28.`", " ", "s1", " ", "s2"}], "+", 
               RowBox[{"56.`", " ", "s1", " ", "t2"}], "+", 
               RowBox[{"8.`", " ", "s2", " ", "t2"}], "-", 
               RowBox[{"40.`", " ", "s1", " ", "u1"}], "-", 
               RowBox[{"8.`", " ", "s2", " ", "u1"}], "-", 
               RowBox[{"16.`", " ", "t2", " ", "u1"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8.`", " ", "s1"}], "+", 
                  RowBox[{"8.`", " ", "s2"}], "+", 
                  RowBox[{"16.`", " ", "t2"}], "-", 
                  RowBox[{"16.`", " ", "u1"}], "-", 
                  RowBox[{"16.`", " ", "u2"}]}], ")"}]}], "-", 
               RowBox[{"24.`", " ", "s1", " ", "u2"}], "-", 
               RowBox[{"8.`", " ", "s2", " ", "u2"}], "-", 
               RowBox[{"16.`", " ", "t2", " ", "u2"}], "+", 
               RowBox[{"16.`", " ", "u1", " ", "u2"}]}], ")"}]}], "+", 
            RowBox[{"ImF1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ImF4", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16.`"}], " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "-", 
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "-", 
                  RowBox[{"32.`", " ", "s1"}], "+", 
                  RowBox[{"8.`", " ", "s2"}], "-", 
                  RowBox[{"8.`", " ", "t2"}], "+", 
                  RowBox[{"8.`", " ", "u1"}], "+", 
                  RowBox[{"8.`", " ", "u2"}]}], ")"}]}], "+", 
               RowBox[{"ImF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["m\[Eta]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20.`", " ", 
                    SuperscriptBox["m\[Tau]", "2"]}], "+", 
                    RowBox[{"40.`", " ", "s1"}], "+", 
                    RowBox[{"4.`", " ", "s2"}], "+", 
                    RowBox[{"20.`", " ", "t2"}], "-", 
                    RowBox[{"20.`", " ", "u1"}], "-", 
                    RowBox[{"20.`", " ", "u2"}]}], ")"}], " ", 
                   SuperscriptBox["m\[Eta]", "2"]}], "+", 
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["m\[Tau]", "4"]}], "+", 
                  RowBox[{"96.`", " ", 
                   SuperscriptBox["s1", "2"]}], "-", 
                  RowBox[{"4.`", " ", 
                   SuperscriptBox["s2", "2"]}], "+", 
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["t2", "2"]}], "+", 
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["u1", "2"]}], "+", 
                  RowBox[{"8.`", " ", 
                   SuperscriptBox["u2", "2"]}], "-", 
                  RowBox[{"48.`", " ", 
                   SuperscriptBox["m\[Pi]", "2"], " ", "s1"}], "+", 
                  RowBox[{"4.`", " ", "s1", " ", "s2"}], "+", 
                  RowBox[{"92.`", " ", "s1", " ", "t2"}], "-", 
                  RowBox[{"4.`", " ", "s2", " ", "t2"}], "-", 
                  RowBox[{"44.`", " ", "s1", " ", "u1"}], "+", 
                  RowBox[{"4.`", " ", "s2", " ", "u1"}], "-", 
                  RowBox[{"16.`", " ", "t2", " ", "u1"}], "+", 
                  RowBox[{
                   SuperscriptBox["m\[Tau]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4.`"}], " ", "s1"}], "-", 
                    RowBox[{"4.`", " ", "s2"}], "+", 
                    RowBox[{"16.`", " ", "t2"}], "-", 
                    RowBox[{"16.`", " ", "u1"}], "-", 
                    RowBox[{"16.`", " ", "u2"}]}], ")"}]}], "-", 
                  RowBox[{"44.`", " ", "s1", " ", "u2"}], "+", 
                  RowBox[{"4.`", " ", "s2", " ", "u2"}], "-", 
                  RowBox[{"16.`", " ", "t2", " ", "u2"}], "+", 
                  RowBox[{"16.`", " ", "u1", " ", "u2"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", "ImF1", " ", "ImF2", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", "ImF1", " ", "ImF2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"2.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
          RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
          RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "+", 
      RowBox[{"2.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "+", 
      RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "+", 
      RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"]}], "-", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}]}], "-", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}]}], "-", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}]}], "-", 
      RowBox[{"16.`", " ", "ImF1", " ", "ImF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}]}], "-", 
      RowBox[{"16.`", " ", "ReF1", " ", "ReF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Eta]", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", 
          RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"20.`", " ", "ImF1", " ", "ImF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"20.`", " ", "ReF1", " ", "ReF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}], "+", 
      RowBox[{"8.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
          RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
          RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
          RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
          RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"20.`", " ", "ImF1", " ", "ImF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"20.`", " ", "ReF1", " ", "ReF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"16.`", " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"16.`", " ", "ImF1", " ", "ImF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"16.`", " ", "ReF1", " ", "ReF2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF1", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", "s1", "-", 
         RowBox[{"1.`", " ", "s2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ImF1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ImF2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ReF1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["ReF2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"20.`", " ", "ImF1", " ", "ImF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"20.`", " ", "ReF1", " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", "ImF1", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"4.`", " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF1", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ImF1", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ImF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
         RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"s1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16.`", " ", "ImF2", " ", "ReF3", " ", 
          SuperscriptBox["m\[Tau]", "4"]}], "+", 
         RowBox[{"8.`", " ", "ImF2", " ", 
          SuperscriptBox["m\[Eta]", "2"], " ", "ReF3", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "-", 
         RowBox[{"24.`", " ", "ImF2", " ", "ReF3", " ", "s1", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "-", 
         RowBox[{"16.`", " ", "ImF4", " ", "ReF3", " ", "s1", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", 
         RowBox[{"8.`", " ", "ImF2", " ", "ReF3", " ", "s2", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", 
         RowBox[{"16.`", " ", "ImF2", " ", "ReF3", " ", "t2", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "-", 
         RowBox[{"16.`", " ", "ImF2", " ", "ReF3", " ", "u1", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "-", 
         RowBox[{"16.`", " ", "ImF2", " ", "ReF3", " ", "u2", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", 
         RowBox[{"8.`", " ", "ImF2", " ", "ReF3", " ", 
          SuperscriptBox["s1", "2"]}], "+", 
         RowBox[{"48.`", " ", "ImF2", " ", "ReF1", " ", "s1"}], "-", 
         RowBox[{"8.`", " ", "ImF2", " ", 
          SuperscriptBox["m\[Eta]", "2"], " ", "ReF3", " ", "s1"}], "-", 
         RowBox[{"32.`", " ", "ImF2", " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", "ReF3", " ", "s1"}], "+", 
         RowBox[{"8.`", " ", "ImF2", " ", "ReF3", " ", "s1", " ", "s2"}], "+", 
         RowBox[{"16.`", " ", "ImF2", " ", "ReF3", " ", "s1", " ", "t2"}], 
         "+", 
         RowBox[{"16.`", " ", "ImF2", " ", "ReF3", " ", "s1", " ", "u2"}], 
         "+", 
         RowBox[{"ImF1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8.`", " ", "ReF3", " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{"ReF3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24.`"}], " ", "s1"}], "-", 
               RowBox[{"8.`", " ", "s2"}], "+", 
               RowBox[{"8.`", " ", "t2"}], "-", 
               RowBox[{"8.`", " ", "u1"}], "-", 
               RowBox[{"8.`", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "-", 
            RowBox[{"48.`", " ", "ReF2", " ", "s1"}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16.`", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "ReF3"}], "-", 
               RowBox[{"16.`", " ", "ReF3", " ", "s1"}]}], ")"}]}], "+", 
            RowBox[{"ReF3", " ", "s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16.`"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"16.`", " ", "s1"}], "-", 
               RowBox[{"8.`", " ", "s2"}], "+", 
               RowBox[{"8.`", " ", "t2"}], "+", 
               RowBox[{"24.`", " ", "u1"}], "+", 
               RowBox[{"8.`", " ", "u2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ImF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8.`"}], " ", "ReF1"}], "-", 
               RowBox[{"16.`", " ", "ReF2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16.`", " ", "ReF4", " ", "s1"}], "+", 
               RowBox[{"ReF1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24.`", " ", "s1"}], "+", 
                  RowBox[{"8.`", " ", "s2"}], "-", 
                  RowBox[{"8.`", " ", "t2"}], "+", 
                  RowBox[{"8.`", " ", "u1"}], "+", 
                  RowBox[{"8.`", " ", "u2"}]}], ")"}]}], "+", 
               RowBox[{"ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24.`", " ", "s1"}], "-", 
                  RowBox[{"8.`", " ", "s2"}], "-", 
                  RowBox[{"16.`", " ", "t2"}], "+", 
                  RowBox[{"16.`", " ", "u1"}], "+", 
                  RowBox[{"16.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16.`"}], " ", "ReF1"}], "-", 
                  RowBox[{"8.`", " ", "ReF2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "+", 
               RowBox[{"16.`", " ", "ReF1", " ", "s1"}], "+", 
               RowBox[{"8.`", " ", "ReF2", " ", "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16.`", " ", "ReF1"}], "+", 
                  RowBox[{"32.`", " ", "ReF2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8.`"}], " ", "s1"}], "-", 
                  RowBox[{"8.`", " ", "s2"}], "-", 
                  RowBox[{"16.`", " ", "t2"}], "-", 
                  RowBox[{"16.`", " ", "u2"}]}], ")"}]}], "+", 
               RowBox[{"ReF1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16.`"}], " ", "s1"}], "+", 
                  RowBox[{"8.`", " ", "s2"}], "-", 
                  RowBox[{"8.`", " ", "t2"}], "-", 
                  RowBox[{"24.`", " ", "u1"}], "-", 
                  RowBox[{"8.`", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Epsilon]", "_"], 
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox["P",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          OverscriptBox[
           FormBox["p1",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          OverscriptBox[
           FormBox["p2",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          OverscriptBox[
           FormBox["p3",
            TraditionalForm], "_"],
          TraditionalForm]}]]}]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.863866884894299*^9, 3.863867010990428*^9, 3.8638685486020527`*^9, 
   3.863869704371799*^9, 3.863870244354175*^9, 3.863870379524391*^9, 
   3.863871757170435*^9, 3.863872280380571*^9, 3.863905229624351*^9, 
   3.863905479756645*^9, 3.8642429884777527`*^9, 3.864378051099615*^9, 
   3.8643789461454153`*^9, 3.864381229879293*^9, {3.864381426278501*^9, 
   3.8643814394474573`*^9}, 3.864381567424666*^9, 3.864381922484309*^9, 
   3.864382133411799*^9, 3.864382318639803*^9, 3.8643824015977783`*^9, 
   3.864390103888142*^9, 3.864391702950317*^9, {3.8643918320561523`*^9, 
   3.8643918495969467`*^9}, 3.864392218906992*^9, 3.864458586680667*^9, 
   3.866832135666832*^9, 3.866843435560698*^9, 3.866881134573419*^9, 
   3.8668871012459517`*^9, 3.8668875987972183`*^9, 3.86688784707277*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"d2424753-c939-40c4-9b3c-bf79faa28ca2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", "MSM", "]"}], "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083048667893*^9, 3.8180830522658863`*^9}, {
   3.818083086489703*^9, 3.818083087609424*^9}, {3.863825295875877*^9, 
   3.863825306403059*^9}, {3.863870601265678*^9, 3.863870602167396*^9}, {
   3.8638712893723297`*^9, 3.863871304240713*^9}, {3.863871423083158*^9, 
   3.863871423786337*^9}, {3.86387248987393*^9, 3.863872492480836*^9}, {
   3.863905310750227*^9, 3.8639053232274933`*^9}, 3.863905356162611*^9, {
   3.863905430180838*^9, 3.863905430469386*^9}, {3.864381246519899*^9, 
   3.8643812676837873`*^9}, 3.8643813885938997`*^9, {3.864381610843226*^9, 
   3.864381631554167*^9}, 3.864382065817067*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"7f043e4c-bcac-4586-9b1d-f9810fca1b75"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8182676887538147`*^9, 3.818268400943543*^9, 3.836995639413135*^9, 
   3.836996810608261*^9, 3.8638125063797283`*^9, 3.863825036170784*^9, 
   3.8638704880493717`*^9, 3.863870603297142*^9, {3.8638714103427887`*^9, 
   3.863871424570978*^9}, 3.8638715477375803`*^9, 3.863871757323735*^9, 
   3.863872447475973*^9, 3.86387354517202*^9, {3.863905314138845*^9, 
   3.863905323666367*^9}, 3.8639053572594643`*^9, 3.86390547997038*^9, 
   3.864378958209347*^9, 3.864381268795477*^9, 3.8643814450862303`*^9, {
   3.864381612201811*^9, 3.864381632173067*^9}, 3.86438192262354*^9, 
   3.8643819765213633`*^9, 3.864382067090753*^9, 3.864382133574665*^9, 
   3.864382401728448*^9, 3.86439014619319*^9, 3.864391858561965*^9, 
   3.864392221699622*^9, 3.8644585870265713`*^9, 3.8668321442531548`*^9, 
   3.866843445866547*^9, 3.8668871014204903`*^9, 3.866887387036132*^9, 
   3.8668875989864397`*^9, 3.866887634582698*^9, 3.8668878527525454`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"082846c2-826d-4e55-9b4d-a99de3f47b54"],

Cell["\<\
        -16.*ImF12*meta2*(mtau2 - 1.*s1) - 
     -  16.*ImF1*ImF2*meta2*(mtau2 - 1.*s1) - 
     -  4.*ImF22*meta2*(mtau2 - 1.*s1) - 
     -  4.*ImF12*mpi2*(mtau2 - 1.*s1) - 
     -  16.*ImF1*ImF2*mpi2*(mtau2 - 1.*s1) - 
     -  16.*ImF22*mpi2*(mtau2 - 1.*s1) - 
     -  16.*meta2*ReF12*(mtau2 - 1.*s1) - 
     -  4.*mpi2*ReF12*(mtau2 - 1.*s1) - 
     -  16.*meta2*ReF1*ReF2*(mtau2 - 1.*s1) - 
     -  16.*mpi2*ReF1*ReF2*(mtau2 - 1.*s1) - 
     -  4.*meta2*ReF22*(mtau2 - 1.*s1) - 
     -  16.*mpi2*ReF22*(mtau2 - 1.*s1) + 
     -  (4.*mtau6*(1.*ImF12 + 2.*ImF1*ImF2 + 1.*ImF22 + 1.*ReF12 + 
     -       2.*ReF1*ReF2 + 1.*ReF22)*(mtau2 - 1.*s1))/s1**2 - 
     -  4.*ImF1*ImF3*mpi2*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1) - 
     -  8.*ImF2*ImF3*mpi2*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1) - 
     -  4.*mpi2*ReF1*ReF3*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1) - 
     -  8.*mpi2*ReF2*ReF3*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1) - 
     -  1.*ImF32*mpi2*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)**2 - 
     -  1.*mpi2*ReF32*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)**2 - 
     -  4.*ImF1*ImF3*mpi2*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  8.*ImF2*ImF3*mpi2*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  4.*mpi2*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  8.*mpi2*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  2.*ImF32*mpi2*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  2.*mpi2*ReF32*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  1.*ImF32*mpi2*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)**2 - 
     -  1.*mpi2*ReF32*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)**2 - 
     -  16.*ImF12*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1) - 
     -  16.*ImF1*ImF2*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1) - 
     -  4.*ImF22*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1) - 
     -  16.*ReF12*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1) - 
     -  16.*ReF1*ReF2*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1) - 
     -  4.*ReF22*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1) + 
     -  8.*ImF1*ImF3*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*ImF2*ImF3*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  8.*meta2*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*meta2*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  8.*ImF12*(meta2 + mtau2 - 1.*u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  20.*ImF1*ImF2*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  8.*ImF22*(meta2 + mtau2 - 1.*u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  8.*ReF12*(meta2 + mtau2 - 1.*u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  20.*ReF1*ReF2*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  8.*ReF22*(meta2 + mtau2 - 1.*u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*ImF1*ImF3*(meta2 + mtau2 - 1.*u1)**2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  2.*ImF2*ImF3*(meta2 + mtau2 - 1.*u1)**2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*ReF1*ReF3*(meta2 + mtau2 - 1.*u1)**2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  2.*ReF2*ReF3*(meta2 + mtau2 - 1.*u1)**2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*ImF1*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  2.*ImF2*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*ReF1*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  2.*ReF2*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 - 1.*s2 - 1.*t2 + u1) - 
     -  1.*ImF32*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  1.*meta2*ReF32*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  2.*ImF1*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  4.*ImF2*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  2.*ReF1*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  4.*ReF2*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  1.*ImF32*(meta2 + mtau2 - 1.*u1)**2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  1.*ReF32*(meta2 + mtau2 - 1.*u1)**2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -  8.*ImF1*ImF3*meta2*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ImF2*ImF3*meta2*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2) + 
     -  8.*meta2*ReF1*ReF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*meta2*ReF2*ReF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2) - 
     -  8.*ImF12*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  20.*ImF1*ImF2*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  8.*ImF22*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  8.*ReF12*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  20.*ReF1*ReF2*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  8.*ReF22*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  4.*ImF1*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  2.*ImF2*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ReF1*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  2.*ReF2*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  2.*ImF1*ImF3*(-1.*mpi2 + s2 + t2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ImF2*ImF3*(-1.*mpi2 + s2 + t2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  2.*ReF1*ReF3*(-1.*mpi2 + s2 + t2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ReF2*ReF3*(-1.*mpi2 + s2 + t2 - 1.*u1)*
     -   (-1.*mtau2 + s1 - 1.*s2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ImF1*ImF3*(-1.*mtau2 + s1 - 1.*s2 + u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  2.*ImF2*ImF3*(-1.*mtau2 + s1 - 1.*s2 + u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  4.*ReF1*ReF3*(-1.*mtau2 + s1 - 1.*s2 + u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  2.*ReF2*ReF3*(-1.*mtau2 + s1 - 1.*s2 + u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  4.*ImF12*(mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  16.*ImF1*ImF2*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  16.*ImF22*(mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ReF12*(mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  16.*ReF1*ReF2*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  16.*ReF22*(mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  2.*ImF32*meta2*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  2.*meta2*ReF32*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  2.*ImF1*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ImF2*ImF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  2.*ReF1*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) + 
     -  4.*ReF2*ReF3*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  2.*ImF32*(meta2 + mtau2 - 1.*u1)*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  2.*ReF32*(meta2 + mtau2 - 1.*u1)*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  1.*ImF32*meta2*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)**2 - 
     -  1.*meta2*ReF32*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)**2 + 
     -  2.*ImF1*ImF3*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 + 
     -  4.*ImF2*ImF3*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 + 
     -  2.*ReF1*ReF3*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 + 
     -  4.*ReF2*ReF3*(-1.*mtau2 + s1 - 1.*s2 + u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  1.*ImF32*(-1.*mtau2 + s1 - 1.*s2 + u1)**2*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  1.*ReF32*(-1.*mtau2 + s1 - 1.*s2 + u1)**2*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  8.*ImF12*(mtau2 - 1.*s1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  20.*ImF1*ImF2*(mtau2 - 1.*s1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  8.*ImF22*(mtau2 - 1.*s1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  8.*ReF12*(mtau2 - 1.*s1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  20.*ReF1*ReF2*(mtau2 - 1.*s1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  8.*ReF22*(mtau2 - 1.*s1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  4.*ImF1*ImF3*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  2.*ImF2*ImF3*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  4.*ReF1*ReF3*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  2.*ReF2*ReF3*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  4.*ImF1*ImF3*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  2.*ImF2*ImF3*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  4.*ReF1*ReF3*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  2.*ReF2*ReF3*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  1.*ImF32*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  1.*ReF32*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  2.*ImF1*ImF3*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  4.*ImF2*ImF3*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  2.*ReF1*ReF3*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  4.*ReF2*ReF3*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*ImF32*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*ReF32*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  2.*ImF1*ImF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  4.*ImF2*ImF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  2.*ReF1*ReF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  4.*ReF2*ReF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*ImF32*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*ReF32*(mtau2 - 1.*s1)*(meta2 + mtau2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*ImF32*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*ReF32*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (0.5*mtau4*(-16.*(1.*ImF12 + 2.*ImF1*ImF2 + 1.*ImF22 + 
     -          1.*ReF12 + 2.*ReF1*ReF2 + 1.*ReF22)*(mtau2 - 1.*s1)**2\\
     -        + s1*((32.*ImF12 + 48.*ImF1*ImF2 + 16.*ImF22 + 
     -             32.*ReF12 + 48.*ReF1*ReF2 + 16.*ReF22)*
     -           (mtau2 - s1 + s2 - u1) + 
     -          (16.*ImF12 + 48.*ImF1*ImF2 + 32.*ImF22 + 16.*ReF12 + 
     -             48.*ReF1*ReF2 + 32.*ReF22)*(mpi2 - s2 - t2 + u1)) + 
     -       (mtau2 - s1)*(-16.*meta2*ReF12 - 8.*mtau2*ReF12 - 
     -          24.*meta2*ReF1*ReF2 - 24.*mtau2*ReF1*ReF2 - 
     -          8.*meta2*ReF22 - 16.*mtau2*ReF22 + 16.*ImF1*ImF4*s1 + 
     -          16.*ImF2*ImF4*s1 - 32.*ReF12*s1 - 56.*ReF1*ReF2*s1 - 
     -          24.*ReF22*s1 + 16.*ReF1*ReF4*s1 + 16.*ReF2*ReF4*s1 + 
     -          8.*ReF12*s2 - 8.*ReF22*s2 - 8.*ReF12*t2 - 
     -          24.*ReF1*ReF2*t2 - 16.*ReF22*t2 + 8.*ReF12*u1 + 
     -          24.*ReF1*ReF2*u1 + 16.*ReF22*u1 + 8.*ReF12*u2 + 
     -          24.*ReF1*ReF2*u2 + 16.*ReF22*u2 + 
     -          ImF12*(-16.*meta2 - 8.*mtau2 - 32.*s1 + 8.*s2 - 
     -             8.*t2 + 8.*u1 + 8.*u2) + 
     -          ImF22*(-8.*meta2 - 16.*mtau2 - 24.*s1 - 8.*s2 - 
     -             16.*t2 + 16.*u1 + 16.*u2) + 
     -          ImF1*ImF2*(-24.*meta2 - 24.*mtau2 - 56.*s1 - 24.*t2 + 
     -             24.*u1 + 24.*u2))))/s1**2 + 
     -  (1.*epsilonPp1p2p3*(8.*ImF2*meta2*mtau2*ReF3 + 
     -       16.*ImF2*mtau4*ReF3 + 48.*ImF2*ReF1*s1 - 
     -       8.*ImF2*meta2*ReF3*s1 - 32.*ImF2*mpi2*ReF3*s1 - 
     -       24.*ImF2*mtau2*ReF3*s1 - 16.*ImF4*mtau2*ReF3*s1 + 
     -       8.*ImF2*ReF3*s12 + 8.*ImF2*mtau2*ReF3*s2 + 
     -       8.*ImF2*ReF3*s1*s2 + 16.*ImF2*mtau2*ReF3*t2 + 
     -       16.*ImF2*ReF3*s1*t2 - 16.*ImF2*mtau2*ReF3*u1 - 
     -       16.*ImF2*mtau2*ReF3*u2 + 16.*ImF2*ReF3*s1*u2 + 
     -       ImF1*(8.*mtau4*ReF3 - 48.*ReF2*s1 + 
     -          meta2*(16.*mtau2*ReF3 - 16.*ReF3*s1) + 
     -          mtau2*ReF3*(-24.*s1 - 8.*s2 + 8.*t2 - 8.*u1 - 8.*u2) + 
     -          ReF3*s1*(-16.*mpi2 + 16.*s1 - 8.*s2 + 8.*t2 + 24.*u1 + 
     -             8.*u2)) + 
     -       ImF3*(mtau4*(-8.*ReF1 - 16.*ReF2) + 
     -          meta2*(mtau2*(-16.*ReF1 - 8.*ReF2) + 16.*ReF1*s1 + 
     -             8.*ReF2*s1) + 
     -          s1*(mpi2*(16.*ReF1 + 32.*ReF2) + 
     -             ReF2*(-8.*s1 - 8.*s2 - 16.*t2 - 16.*u2) + 
     -             ReF1*(-16.*s1 + 8.*s2 - 8.*t2 - 24.*u1 - 8.*u2)) + 
     -          mtau2*(16.*ReF4*s1 + 
     -             ReF1*(24.*s1 + 8.*s2 - 8.*t2 + 8.*u1 + 8.*u2) + 
     -             ReF2*(24.*s1 - 8.*s2 - 16.*t2 + 16.*u1 + 16.*u2)))))
     -    /s1 + (0.25*mtau2*(16.*
     -        (1.*ImF12 + 2.*ImF1*ImF2 + 1.*ImF22 + 1.*ReF12 + 
     -          2.*ReF1*ReF2 + 1.*ReF22)*(mtau2 - 1.*s1)**3 + 
     -       s1*((64.*ImF12 + 64.*ImF1*ImF2 + 16.*ImF22 + 64.*ReF12 + 
     -             64.*ReF1*ReF2 + 16.*ReF22 + 
     -             mpi2*(16.*ImF32*s1 + 16.*ReF32*s1))*
     -           (mtau2 - s1 + s2 - u1)**2 + 
     -          2*(mtau2 - s1 + s2 - u1)*
     -           (-32.*ReF12*s1 - 48.*ReF1*ReF2*s1 - 16.*ReF22*s1 + 
     -             16.*mpi2*ReF1*ReF3*s1 + 32.*mpi2*ReF2*ReF3*s1 + 
     -             32.*ReF1*ReF4*s1 + 16.*ReF2*ReF4*s1 - 
     -             32.*ReF12*(meta2 + mtau2 - 1.*u1) - 
     -             32.*ReF1*ReF2*(meta2 + mtau2 - 1.*u1) - 
     -             8.*ReF22*(meta2 + mtau2 - 1.*u1) + 
     -             32.*ReF12*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             80.*ReF1*ReF2*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             32.*ReF22*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             ImF2*s1*(16.*ImF4 + 32.*ImF3*mpi2 + 
     -                8.*ImF3*(mtau2 + t2 - 1.*u1 - 1.*u2)) + 
     -             ImF1*s1*(32.*ImF4 + 16.*ImF3*mpi2 + 
     -                16.*ImF3*(mtau2 + t2 - 1.*u1 - 1.*u2)) - 
     -             8.*ImF22*(1.*meta2 - 2.*mpi2 + 3.*mtau2 + 2.*s1 + 
     -                4.*s2 + 4.*t2 - 5.*u1 - 2.*u2) - 
     -             32.*ImF1*ImF2*
     -              (1.*meta2 - 1.2500000000000002*mpi2 + 2.25*mtau2 + 
     -                1.5*s1 + 2.5000000000000004*s2 + 
     -                2.5000000000000004*t2 - 3.5000000000000004*u1 - 
     -                1.2500000000000002*u2) - 
     -             16.*ReF12*(mpi2 + mtau2 - 1.*u2) - 
     -             40.*ReF1*ReF2*(mpi2 + mtau2 - 1.*u2) - 
     -             16.*ReF22*(mpi2 + mtau2 - 1.*u2) + 
     -             16.*ReF1*ReF3*s1*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -             8.*ReF2*ReF3*s1*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -             8.*ImF32*s1*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -              (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -             8.*ReF32*s1*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -              (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -             32.*ImF12*
     -              (1.*meta2 - 0.5*mpi2 + 1.5*mtau2 + 1.*s1 + 1.*s2 + 
     -                1.*t2 - 2.*u1 - 0.5*u2)) + 
     -          2*(mpi2 - s2 - t2 + u1)*
     -           (-16.*ReF12*s1 - 48.*ReF1*ReF2*s1 - 32.*ReF22*s1 - 
     -             32.*meta2*ReF1*ReF3*s1 - 16.*meta2*ReF2*ReF3*s1 + 
     -             16.*ReF1*ReF4*s1 + 32.*ReF2*ReF4*s1 - 
     -             16.*ReF12*(meta2 + mtau2 - 1.*u1) - 
     -             40.*ReF1*ReF2*(meta2 + mtau2 - 1.*u1) - 
     -             16.*ReF22*(meta2 + mtau2 - 1.*u1) + 
     -             8.*ReF12*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             32.*ReF1*ReF2*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             32.*ReF22*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             8.*ImF32*meta2*s1*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             8.*meta2*ReF32*s1*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -             ImF2*s1*(32.*ImF4 - 16.*ImF3*meta2 - 
     -                16.*ImF3*(mtau2 + t2 - 1.*u1 - 1.*u2)) + 
     -             ImF1*s1*(16.*ImF4 - 32.*ImF3*meta2 - 
     -                8.*ImF3*(mtau2 + t2 - 1.*u1 - 1.*u2)) - 
     -             16.*ImF22*
     -              (1.*meta2 + 3.*mtau2 + 2.*s1 + 2.*s2 + 2.*t2 - 
     -                3.*u1 - 2.*u2) - 
     -             8.*ReF12*(mpi2 + mtau2 - 1.*u2) - 
     -             32.*ReF1*ReF2*(mpi2 + mtau2 - 1.*u2) - 
     -             32.*ReF22*(mpi2 + mtau2 - 1.*u2) - 
     -             8.*ReF1*ReF3*s1*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -             16.*ReF2*ReF3*s1*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -             40.*ImF1*ImF2*
     -              (1.*meta2 + 1.7999999999999998*mtau2 + 1.2*s1 + 
     -                0.7999999999999999*s2 + 0.7999999999999999*t2 - 
     -                1.7999999999999998*u1 - 0.7999999999999999*u2) - 
     -             16.*ImF12*
     -              (1.*meta2 + 1.5*mtau2 + 1.*s1 + 0.5*s2 + 0.5*t2 - 
     -                1.5*u1 - 0.5*u2))) + 
     -       (mtau2 - s1)**2*
     -        (32.*meta2*ReF12 + 16.*mtau2*ReF12 + 
     -          48.*meta2*ReF1*ReF2 + 48.*mtau2*ReF1*ReF2 + 
     -          16.*meta2*ReF22 + 32.*mtau2*ReF22 - 32.*ImF1*ImF4*s1 - 
     -          32.*ImF2*ImF4*s1 + 64.*ReF12*s1 + 112.*ReF1*ReF2*s1 + 
     -          48.*ReF22*s1 - 32.*ReF1*ReF4*s1 - 32.*ReF2*ReF4*s1 - 
     -          16.*ReF12*s2 + 16.*ReF22*s2 + 16.*ReF12*t2 + 
     -          48.*ReF1*ReF2*t2 + 32.*ReF22*t2 - 16.*ReF12*u1 - 
     -          48.*ReF1*ReF2*u1 - 32.*ReF22*u1 + 
     -          ImF1*ImF2*(48.*meta2 + 48.*mtau2 + 112.*s1 + 48.*t2 - 
     -             48.*u1 - 48.*u2) + 
     -          ImF22*(16.*meta2 + 32.*mtau2 + 48.*s1 + 16.*s2 + 
     -             32.*t2 - 32.*u1 - 32.*u2) + 
     -          ImF12*(32.*meta2 + 16.*mtau2 + 64.*s1 - 16.*s2 + 
     -             16.*t2 - 16.*u1 - 16.*u2) - 16.*ReF12*u2 - 
     -          48.*ReF1*ReF2*u2 - 32.*ReF22*u2) + 
     -       2*(mtau2 - s1)*(8.*meta4*ReF12 + 8.*meta2*mtau2*ReF12 + 
     -          2.*mtau4*ReF12 + 8.*meta4*ReF1*ReF2 + 
     -          20.*meta2*mtau2*ReF1*ReF2 + 8.*mtau4*ReF1*ReF2 + 
     -          2.*meta4*ReF22 + 8.*meta2*mtau2*ReF22 + 
     -          8.*mtau4*ReF22 + 32.*meta2*ReF12*s1 - 
     -          16.*mpi2*ReF12*s1 - 16.*mtau2*ReF12*s1 + 
     -          40.*meta2*ReF1*ReF2*s1 - 48.*mpi2*ReF1*ReF2*s1 - 
     -          4.*mtau2*ReF1*ReF2*s1 + 12.*meta2*ReF22*s1 - 
     -          32.*mpi2*ReF22*s1 + 8.*mtau2*ReF22*s1 - 
     -          16.*meta2*ReF1*ReF4*s1 - 8.*mtau2*ReF1*ReF4*s1 - 
     -          8.*meta2*ReF2*ReF4*s1 - 16.*mtau2*ReF2*ReF4*s1 + 
     -          8.*ImF42*s12 + 8.*ImF32*meta2*mpi2*s12 - 
     -          2.*ImF32*mtau4*s12 + 64.*ReF12*s12 + 
     -          96.*ReF1*ReF2*s12 + 34.*ReF22*s12 + 
     -          8.*meta2*mpi2*ReF32*s12 - 2.*mtau4*ReF32*s12 - 
     -          32.*ReF1*ReF4*s12 - 24.*ReF2*ReF4*s12 + 8.*ReF42*s12 - 
     -          8.*meta2*ReF12*s2 - 4.*mtau2*ReF12*s2 + 
     -          4.*meta2*ReF1*ReF2*s2 - 4.*mtau2*ReF1*ReF2*s2 + 
     -          4.*meta2*ReF22*s2 + 8.*mtau2*ReF22*s2 - 
     -          32.*ReF12*s1*s2 + 4.*ReF1*ReF2*s1*s2 + 
     -          28.*ReF22*s1*s2 + 8.*ReF1*ReF4*s1*s2 - 
     -          8.*ReF2*ReF4*s1*s2 + 2.*ReF12*s22 - 4.*ReF1*ReF2*s22 + 
     -          2.*ReF22*s22 + 8.*meta2*ReF12*t2 + 4.*mtau2*ReF12*t2 + 
     -          20.*meta2*ReF1*ReF2*t2 + 16.*mtau2*ReF1*ReF2*t2 + 
     -          8.*meta2*ReF22*t2 + 16.*mtau2*ReF22*t2 + 
     -          32.*ReF12*s1*t2 + 92.*ReF1*ReF2*s1*t2 + 
     -          56.*ReF22*s1*t2 - 8.*ReF1*ReF4*s1*t2 - 
     -          16.*ReF2*ReF4*s1*t2 - 4.*ImF32*mtau2*s12*t2 - 
     -          4.*mtau2*ReF32*s12*t2 - 4.*ReF12*s2*t2 - 
     -          4.*ReF1*ReF2*s2*t2 + 8.*ReF22*s2*t2 + 2.*ReF12*t22 + 
     -          8.*ReF1*ReF2*t22 + 8.*ReF22*t22 - 2.*ImF32*s12*t22 - 
     -          2.*ReF32*s12*t22 - 8.*meta2*ReF12*u1 - 
     -          4.*mtau2*ReF12*u1 - 20.*meta2*ReF1*ReF2*u1 - 
     -          16.*mtau2*ReF1*ReF2*u1 - 8.*meta2*ReF22*u1 - 
     -          16.*mtau2*ReF22*u1 - 44.*ReF1*ReF2*s1*u1 - 
     -          40.*ReF22*s1*u1 + 8.*ReF1*ReF4*s1*u1 + 
     -          16.*ReF2*ReF4*s1*u1 + 4.*ImF32*mtau2*s12*u1 + 
     -          4.*mtau2*ReF32*s12*u1 + 4.*ReF12*s2*u1 + 
     -          4.*ReF1*ReF2*s2*u1 - 8.*ReF22*s2*u1 - 4.*ReF12*t2*u1 - 
     -          16.*ReF1*ReF2*t2*u1 - 16.*ReF22*t2*u1 + 
     -          4.*ImF32*s12*t2*u1 + 4.*ReF32*s12*t2*u1 + 
     -          2.*ReF12*u12 + 8.*ReF1*ReF2*u12 + 8.*ReF22*u12 - 
     -          2.*ImF32*s12*u12 - 2.*ReF32*s12*u12 - 
     -          8.*meta2*ReF12*u2 - 4.*mtau2*ReF12*u2 - 
     -          20.*meta2*ReF1*ReF2*u2 - 16.*mtau2*ReF1*ReF2*u2 - 
     -          8.*meta2*ReF22*u2 - 16.*mtau2*ReF22*u2 - 
     -          16.*ReF12*s1*u2 - 44.*ReF1*ReF2*s1*u2 - 
     -          24.*ReF22*s1*u2 + 8.*ReF1*ReF4*s1*u2 + 
     -          16.*ReF2*ReF4*s1*u2 + 4.*ImF32*mtau2*s12*u2 + 
     -          4.*mtau2*ReF32*s12*u2 + 4.*ReF12*s2*u2 + 
     -          4.*ReF1*ReF2*s2*u2 - 8.*ReF22*s2*u2 - 4.*ReF12*t2*u2 - 
     -          16.*ReF1*ReF2*t2*u2 - 16.*ReF22*t2*u2 + 
     -          4.*ImF32*s12*t2*u2 + 4.*ReF32*s12*t2*u2 + 
     -          4.*ReF12*u1*u2 + 16.*ReF1*ReF2*u1*u2 + 
     -          16.*ReF22*u1*u2 - 4.*ImF32*s12*u1*u2 - 
     -          4.*ReF32*s12*u1*u2 + 
     -          ImF2*ImF4*s1*
     -           (-8.*meta2 - 16.*mtau2 - 24.*s1 - 8.*s2 - 16.*t2 + 
     -             16.*u1 + 16.*u2) + 2.*ReF12*u22 + 
     -          8.*ReF1*ReF2*u22 + 8.*ReF22*u22 - 2.*ImF32*s12*u22 - 
     -          2.*ReF32*s12*u22 + 
     -          ImF12*(8.*meta4 + 2.*mtau4 - 16.*mpi2*s1 + 64.*s12 - 
     -             32.*s1*s2 + 2.*s22 + 32.*s1*t2 - 4.*s2*t2 + 
     -             2.*t22 + 4.*s2*u1 - 4.*t2*u1 + 2.*u12 + 
     -             meta2*(8.*mtau2 + 32.*s1 - 8.*s2 + 8.*t2 - 8.*u1 - 
     -                8.*u2) + 
     -             mtau2*(-16.*s1 - 4.*s2 + 4.*t2 - 4.*u1 - 4.*u2) - 
     -             16.*s1*u2 + 4.*s2*u2 - 4.*t2*u2 + 4.*u1*u2 + 2.*u22)
     -            + ImF22*(2.*meta4 + 8.*mtau4 - 32.*mpi2*s1 + 
     -             34.*s12 + 28.*s1*s2 + 2.*s22 + 56.*s1*t2 + 
     -             8.*s2*t2 + 8.*t22 - 40.*s1*u1 - 8.*s2*u1 - 
     -             16.*t2*u1 + 8.*u12 + 
     -             mtau2*(8.*s1 + 8.*s2 + 16.*t2 - 16.*u1 - 16.*u2) + 
     -             meta2*(8.*mtau2 + 12.*s1 + 4.*s2 + 8.*t2 - 8.*u1 - 
     -                8.*u2) - 24.*s1*u2 - 8.*s2*u2 - 16.*t2*u2 + 
     -             16.*u1*u2 + 8.*u22) + 
     -          ImF1*(ImF4*s1*
     -              (-16.*meta2 - 8.*mtau2 - 32.*s1 + 8.*s2 - 8.*t2 + 
     -                8.*u1 + 8.*u2) + 
     -             ImF2*(8.*meta4 + 8.*mtau4 - 48.*mpi2*s1 + 96.*s12 + 
     -                4.*s1*s2 - 4.*s22 + 92.*s1*t2 - 4.*s2*t2 + 
     -                8.*t22 - 44.*s1*u1 + 4.*s2*u1 - 16.*t2*u1 + 
     -                8.*u12 + 
     -                meta2*(20.*mtau2 + 40.*s1 + 4.*s2 + 20.*t2 - 
     -                   20.*u1 - 20.*u2) + 
     -                mtau2*(-4.*s1 - 4.*s2 + 16.*t2 - 16.*u1 - 
     -                   16.*u2) - 44.*s1*u2 + 4.*s2*u2 - 16.*t2*u2 + 
     -                16.*u1*u2 + 8.*u22)))))/s1**2\
\>", "Output",
 CellChangeTimes->{
  3.8182676887538147`*^9, 3.818268400943543*^9, 3.836995639413135*^9, 
   3.836996810608261*^9, 3.8638125063797283`*^9, 3.863825036170784*^9, 
   3.8638704880493717`*^9, 3.863870603297142*^9, {3.8638714103427887`*^9, 
   3.863871424570978*^9}, 3.8638715477375803`*^9, 3.863871757323735*^9, 
   3.863872447475973*^9, 3.86387354517202*^9, {3.863905314138845*^9, 
   3.863905323666367*^9}, 3.8639053572594643`*^9, 3.86390547997038*^9, 
   3.864378958209347*^9, 3.864381268795477*^9, 3.8643814450862303`*^9, {
   3.864381612201811*^9, 3.864381632173067*^9}, 3.86438192262354*^9, 
   3.8643819765213633`*^9, 3.864382067090753*^9, 3.864382133574665*^9, 
   3.864382401728448*^9, 3.86439014619319*^9, 3.864391858561965*^9, 
   3.864392221699622*^9, 3.8644585870265713`*^9, 3.8668321442531548`*^9, 
   3.866843445866547*^9, 3.8668871014204903`*^9, 3.866887387036132*^9, 
   3.8668875989864397`*^9, 3.866887634582698*^9, 3.8668878669809637`*^9},
 CellLabel->
  "Out[96]//FortranForm=",ExpressionUUID->"384d93d4-37b7-4adc-bcaa-\
9139bc665ec6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["VxV", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.7697844785320015`*^9, 3.769784500498466*^9}, {3.7741183900637503`*^9, 
   3.774118408074666*^9}, {3.8180805686624813`*^9, 3.8180805847581472`*^9}, {
   3.818081134685074*^9, 3.818081137362596*^9}, {3.8180812052355747`*^9, 
   3.8180812142257767`*^9}, {3.818082079821548*^9, 3.818082084736486*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"e600be40-7437-4662-9e6a-9d7522d2ec8f"],

Cell["Explicit computation", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
  3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
  3.818078170110937*^9, 3.818078219439435*^9}, {3.81808125871978*^9, 
  3.81808126251973*^9}},ExpressionUUID->"096ce875-2383-418b-bf76-\
bc22ae612dd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LepVV", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{"FermionSpinSum", "[", 
      RowBox[{
       RowBox[{"LeptonicVec", "[", "\[Mu]", "]"}], 
       RowBox[{"CCLeptonicVec", "[", "\[Alpha]", "]"}]}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818097008744968*^9, 3.818097021125095*^9}, {
  3.864390421314942*^9, 3.864390444541098*^9}, {3.86439051454247*^9, 
  3.864390518988344*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"bdba0b9e-27b4-490f-8c99-d33ec0eb5bfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HadVV", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HadronicVec", "[", "\[Mu]", "]"}], "/.", 
       RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HadronicVec", "[", "\[Alpha]", "]"}], "/.", 
       RowBox[{"II", "->", 
        RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8180970433541613`*^9, 3.818097087722796*^9}, {
  3.864390403126066*^9, 3.8643905098557367`*^9}, {3.8643909865445423`*^9, 
  3.864390989318087*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"5abd70c5-d6a3-4738-9261-330f44ccc6fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvvcontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"1.0", 
        RowBox[{"Calc", "[", 
         RowBox[{"LepVV", " ", "HadVV"}], "]"}]}], "/.", "L3"}], "]"}], "/.", 
     "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818097100720323*^9, 3.818097107053854*^9}, {
  3.8643906055675373`*^9, 3.8643906530855217`*^9}, {3.864392043920755*^9, 
  3.86439204506343*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"23b9652a-d08f-48c4-8011-0069150922f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mvv", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", "Mvvcontrac", "]"}], "/.", "L1"}], "]"}], "/.",
       "L2"}], "]"}], "/.", "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8180971139406567`*^9, 3.818097116295347*^9}, {
  3.864390660465296*^9, 3.864390678382472*^9}, {3.866832295741482*^9, 
  3.86683230269976*^9}, {3.866839799477409*^9, 3.8668398008946533`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"cee70955-dae7-426f-bc54-9293d8c35692"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "0.5`"}], " ", 
   SuperscriptBox["\[Epsilon]v", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["ImF3", "2"], "+", 
     SuperscriptBox["ReF3", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[Pi]", "2"]}]}], "-", 
         SuperscriptBox["m\[Tau]", "2"], "+", "s2", "+", "t2", "-", "u1", "+",
          "u2"}], ")"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Eta]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Eta]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
       ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["m\[Pi]", "2"], " ", 
      SuperscriptBox["m\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
          ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "-", "s1", "+", "s2", "-", 
         RowBox[{"2", " ", "u1"}]}], ")"}], "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Eta]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
       ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["m\[Eta]", "2"], " ", 
      SuperscriptBox["m\[Tau]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
        ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
        ")"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["m\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], "+", 
        SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
        ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}], 
        ")"}], "2"]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.818097124087018*^9, 3.818254969600328*^9, 3.818256396991891*^9, 
   3.818256712903315*^9, 3.818263581737096*^9, 3.818267261429204*^9, 
   3.8182676897794867`*^9, 3.8182684019236603`*^9, 3.8369956419701653`*^9, 
   3.836996813567856*^9, 3.863812506514217*^9, 3.8643906870389433`*^9, 
   3.864392051029518*^9, 3.864458594697014*^9, 3.866832309828546*^9, 
   3.866839530205143*^9, {3.8668398033274*^9, 3.866839814480337*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"b5c57af7-f397-4898-bbbd-bf15b88cdd18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mvv", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083048667893*^9, 3.8180830781483173`*^9}, {
  3.86439070025194*^9, 3.8643907378885612`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"460dd9a7-9895-4891-a03d-1362962e3274"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.818097124148332*^9, 3.8182549696464663`*^9, 3.818256397050579*^9, 
   3.8182567129414253`*^9, 3.818263581787505*^9, 3.8182672614363937`*^9, 
   3.818267689812467*^9, 3.818268401963853*^9, 3.8369956420281963`*^9, 
   3.8369968136150513`*^9, 3.8638125065601263`*^9, {3.864390709348493*^9, 
   3.864390738398679*^9}, 3.864391594570736*^9, 3.86439205455711*^9, 
   3.864458594761752*^9, 3.866832313435959*^9, 3.866839530284987*^9, 
   3.8668398166796007`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"3ca70011-fc4b-45d8-93f4-cb4c9daad0e7"],

Cell["\<\
        -0.5*epsv**2*(ImF32 + ReF32)*
     -  (-4*mpi2*mtau2*(meta2*(mtau2 - s1) + 
     -       (mtau2 - s1 + s2 - u1)**2) + 
     -    mpi2*(mtau2 - s1)*(meta2 + 2*mtau2 - s1 + s2 - 2*u1)**2 - 
     -    4*meta2*mtau2*(mpi2 - s2 - t2 + u1)**2 + 
     -    (meta2 + mtau2 - u1)**2*(mpi2 - s2 - t2 + u1)**2 - 
     -    2*(meta2 + mtau2 - u1)*(mtau2 - s1 + s2 - u1)*
     -     (mpi2 - s2 - t2 + u1)*(mpi2 + mtau2 - u2) + 
     -    (mtau2 - s1 + s2 - u1)**2*(mpi2 + mtau2 - u2)**2 + 
     -    (mtau2 - s1)*(mtau2 - s1 + s2 - u1)*(-mpi2 + s2 + t2 - u1)*
     -     (mtau2 + t2 - u1 - u2) - 
     -    (mtau2 - s1)*(meta2 + mtau2 - u1)*(mpi2 - s2 - t2 + u1)*
     -     (mtau2 + t2 - u1 - u2) + 
     -    4*mtau2*(mtau2 - s1 + s2 - u1)*(mpi2 - s2 - t2 + u1)*
     -     (mtau2 + t2 - u1 - u2) - 
     -    (mtau2 - s1)*(meta2 + mtau2 - u1)*(mpi2 + mtau2 - u2)*
     -     (mtau2 + t2 - u1 - u2) - 
     -    (mtau2 - s1)*(mtau2 - s1 + s2 - u1)*(mpi2 + mtau2 - u2)*
     -     (mtau2 + t2 - u1 - u2) + 
     -    mtau2*(mtau2 - s1)*(mtau2 + t2 - u1 - u2)**2 + 
     -    meta2*(mtau2 - s1)*(-2*mpi2 - mtau2 + s2 + t2 - u1 + u2)**2)\
\>", "Output",
 CellChangeTimes->{
  3.818097124148332*^9, 3.8182549696464663`*^9, 3.818256397050579*^9, 
   3.8182567129414253`*^9, 3.818263581787505*^9, 3.8182672614363937`*^9, 
   3.818267689812467*^9, 3.818268401963853*^9, 3.8369956420281963`*^9, 
   3.8369968136150513`*^9, 3.8638125065601263`*^9, {3.864390709348493*^9, 
   3.864390738398679*^9}, 3.864391594570736*^9, 3.86439205455711*^9, 
   3.864458594761752*^9, 3.866832313435959*^9, 3.866839530284987*^9, 
   3.866839816683477*^9},
 CellLabel->
  "Out[138]//FortranForm=",ExpressionUUID->"d4b10e97-fffd-4c6b-99b0-\
f99ac94b4e15"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["AxA", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.7697844785320015`*^9, 3.769784500498466*^9}, {3.7741183900637503`*^9, 
   3.774118408074666*^9}, {3.8180805686624813`*^9, 3.8180805847581472`*^9}, {
   3.818081134685074*^9, 3.818081137362596*^9}, {3.8180812052355747`*^9, 
   3.8180812142257767`*^9}, {3.818082079821548*^9, 3.818082095716649*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"844d1fb8-6f7d-4d07-815c-eef21fccef28"],

Cell["Explicit computation", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
  3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
  3.818078170110937*^9, 3.818078219439435*^9}, {3.81808125871978*^9, 
  3.81808126251973*^9}},ExpressionUUID->"3f87f5de-15d3-4c6c-a9cd-\
3f782a4379fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LepAA", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{"FermionSpinSum", "[", 
      RowBox[{
       RowBox[{"LeptonicAx", "[", "\[Mu]", "]"}], 
       RowBox[{"CCLeptonicAx", "[", "\[Alpha]", "]"}]}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818096659420189*^9, 3.818096671225869*^9}, {
   3.818096801831599*^9, 3.818096846166319*^9}, 3.818096939787795*^9, {
   3.8643909182672777`*^9, 3.864390922956781*^9}, {3.864393787973125*^9, 
   3.864393788446821*^9}, {3.864394110067891*^9, 3.864394115759942*^9}, {
   3.866889222122005*^9, 3.866889222363575*^9}, {3.866889335927245*^9, 
   3.866889345535707*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"1ea14c1d-248c-4dd8-831f-cce6bb2f069a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HadAA", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", "\[ImaginaryI]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"md", "+", "mu"}], ")"}], "->", "mud"}]}], "}"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Alpha]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", 
           RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"md", "+", "mu"}], ")"}], "->", "mud"}]}], "}"}]}], 
       ")"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8180966749037*^9, 3.81809668071344*^9}, {
  3.818096842421143*^9, 3.818096870980554*^9}, {3.864390929906747*^9, 
  3.864390976700926*^9}, {3.8643911426656733`*^9, 3.864391145151648*^9}, {
  3.864395224998131*^9, 3.864395228110032*^9}, {3.8643993074003363`*^9, 
  3.864399319300795*^9}, {3.866889224654066*^9, 3.866889224911633*^9}, {
  3.8668893395233583`*^9, 3.866889339656251*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"5a751fe7-83c3-49e1-b778-27fea48ed2d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maacontrac", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"1.", 
          RowBox[{"Contract", "[", 
           RowBox[{"LepAA", " ", "HadAA"}], "]"}]}], "/.", "L3"}], "]"}], "/.",
        "subst"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8180966845122232`*^9, 3.8180967028091183`*^9}, {
   3.864391033641769*^9, 3.864391049128879*^9}, {3.864392946473023*^9, 
   3.864392948496122*^9}, {3.864393323801749*^9, 3.864393328386738*^9}, {
   3.864394026621423*^9, 3.8643940415894403`*^9}, {3.864395421155057*^9, 
   3.864395428048729*^9}, 3.864395554717298*^9, {3.864397984400133*^9, 
   3.864397996436911*^9}, {3.864398999559156*^9, 3.86439900246202*^9}, {
   3.8643993276976757`*^9, 3.864399330307344*^9}, {3.864399397487919*^9, 
   3.86439940450462*^9}, {3.86688921454915*^9, 3.866889217779767*^9}, {
   3.866889248664116*^9, 3.8668892490926533`*^9}, {3.866889778660252*^9, 
   3.866889778971016*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"3a0432f6-22b0-4990-912d-dfcc9c01eac6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Maa", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", "Maacontrac", "]"}], "/.", "L1"}], "]"}], "/.",
       "L2"}], "]"}], "/.", "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.818096710911833*^9, 3.81809672713597*^9}, {
   3.818263006557733*^9, 3.818263010227578*^9}, {3.818267186910901*^9, 
   3.818267207034692*^9}, {3.864391070169482*^9, 3.864391092655106*^9}, {
   3.8643956200562773`*^9, 3.864395621924155*^9}, {3.86439885820039*^9, 
   3.864398860125723*^9}, 3.864399334722197*^9, {3.866832355726944*^9, 
   3.866832362210187*^9}, {3.866890305091857*^9, 3.866890306568676*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"29b513a6-5e52-4c90-aa0e-ac671b10cc77"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["mud", "2"], " ", 
     SuperscriptBox["s1", "2"]}]], 
   RowBox[{"0.5`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "mud", " ", "m\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"ImF1", "+", "ImF2", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"ReF1", "+", "ReF2"}], ")"}]}]}], ")"}], " ", "s1", " ", 
       "\[Epsilon]A", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ImF4", "+", 
            RowBox[{"\[ImaginaryI]", " ", "ReF4"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          "\[Epsilon]P", " ", 
          SuperscriptBox["s1", "2"]}], "+", 
         RowBox[{"ImF1", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "4"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s1"}], "+", "s2", "-", "t2", "+", "u1", "+",
                "u2"}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", "s1"}], "-", "s2", "+", "t2", "+", 
               RowBox[{"3", " ", "u1"}], "+", "u2"}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]A"}], "+", 
         RowBox[{"ImF2", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s1"}], "+", "s2", "+", 
               RowBox[{"2", " ", "t2"}], "-", 
               RowBox[{"2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", "s1", "+", "s2", "+", 
               RowBox[{"2", " ", "t2"}], "+", 
               RowBox[{"2", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]A"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ReF1", "+", 
               RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], 
               "-", 
               RowBox[{"3", " ", "ReF2", " ", "s1"}], "-", 
               RowBox[{"2", " ", "ReF4", " ", "s1"}], "+", 
               RowBox[{"ReF2", " ", "s2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "t2"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u2"}], "-", 
               RowBox[{"ReF1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s1"}], "+", "s2", "-", "t2", "+", "u1", 
                  "+", "u2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"ReF1", "+", 
                  RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], 
               "+", 
               RowBox[{"2", " ", "ReF1", " ", "s1"}], "+", 
               RowBox[{"ReF2", " ", "s1"}], "+", 
               RowBox[{"2", " ", "ReF4", " ", "s1"}], "-", 
               RowBox[{"ReF1", " ", "s2"}], "+", 
               RowBox[{"ReF2", " ", "s2"}], "+", 
               RowBox[{"ReF1", " ", "t2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "t2"}], "+", 
               RowBox[{"3", " ", "ReF1", " ", "u1"}], "+", 
               RowBox[{"ReF1", " ", "u2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "u2"}]}], ")"}]}]}], ")"}], " ",
           "\[Epsilon]A"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ImF4", "-", 
            RowBox[{"\[ImaginaryI]", " ", "ReF4"}]}], ")"}], " ", 
          "\[Epsilon]P", " ", 
          SuperscriptBox["s1", "2"]}], "+", 
         RowBox[{"ImF2", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Eta]", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "-", "s1", "+", "s2", "+", 
            RowBox[{"2", " ", "t2"}], "-", 
            RowBox[{"2", " ", "u1"}], "-", 
            RowBox[{"2", " ", "u2"}]}], ")"}], " ", "\[Epsilon]A"}], "+", 
         RowBox[{"ImF1", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            SuperscriptBox["m\[Tau]", "2"], "-", "s2", "+", "t2", "-", "u1", 
            "-", "u2"}], ")"}], " ", "\[Epsilon]A"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
             SuperscriptBox["m\[Eta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Tau]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"ReF1", "+", 
               RowBox[{"2", " ", "ReF2"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], "-", 
            RowBox[{"ReF2", " ", "s1"}], "-", 
            RowBox[{"2", " ", "ReF4", " ", "s1"}], "-", 
            RowBox[{"ReF1", " ", "s2"}], "+", 
            RowBox[{"ReF2", " ", "s2"}], "+", 
            RowBox[{"ReF1", " ", "t2"}], "+", 
            RowBox[{"2", " ", "ReF2", " ", "t2"}], "-", 
            RowBox[{"ReF1", " ", "u1"}], "-", 
            RowBox[{"2", " ", "ReF2", " ", "u1"}], "-", 
            RowBox[{"ReF1", " ", "u2"}], "-", 
            RowBox[{"2", " ", "ReF2", " ", "u2"}]}], ")"}], " ", 
          "\[Epsilon]A"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ImF4", "+", 
            RowBox[{"\[ImaginaryI]", " ", "ReF4"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          "\[Epsilon]P", " ", 
          SuperscriptBox["s1", "2"]}], "+", 
         RowBox[{"ImF1", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "4"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s1"}], "+", "s2", "-", "t2", "+", "u1", "+",
                "u2"}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", "s1"}], "-", "s2", "+", "t2", "+", 
               RowBox[{"3", " ", "u1"}], "+", "u2"}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]A"}], "+", 
         RowBox[{"ImF2", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s1"}], "+", "s2", "+", 
               RowBox[{"2", " ", "t2"}], "-", 
               RowBox[{"2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", "s1", "+", "s2", "+", 
               RowBox[{"2", " ", "t2"}], "+", 
               RowBox[{"2", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]A"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "mud", " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ReF1", "+", 
               RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], 
               "-", 
               RowBox[{"3", " ", "ReF2", " ", "s1"}], "-", 
               RowBox[{"2", " ", "ReF4", " ", "s1"}], "+", 
               RowBox[{"ReF2", " ", "s2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "t2"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u2"}], "-", 
               RowBox[{"ReF1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s1"}], "+", "s2", "-", "t2", "+", "u1", 
                  "+", "u2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"ReF1", "+", 
                  RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], 
               "+", 
               RowBox[{"2", " ", "ReF1", " ", "s1"}], "+", 
               RowBox[{"ReF2", " ", "s1"}], "+", 
               RowBox[{"2", " ", "ReF4", " ", "s1"}], "-", 
               RowBox[{"ReF1", " ", "s2"}], "+", 
               RowBox[{"ReF2", " ", "s2"}], "+", 
               RowBox[{"ReF1", " ", "t2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "t2"}], "+", 
               RowBox[{"3", " ", "ReF1", " ", "u1"}], "+", 
               RowBox[{"ReF1", " ", "u2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "u2"}]}], ")"}]}]}], ")"}], " ",
           "\[Epsilon]A"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "mud", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ImF1"}], "+", "ImF2", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}]}]}], ")"}], " ", 
       "s1", " ", "\[Epsilon]A", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"ImF4", "+", 
            RowBox[{"\[ImaginaryI]", " ", "ReF4"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}],
            ")"}], " ", "\[Epsilon]P", " ", 
          SuperscriptBox["s1", "2"]}], "+", 
         RowBox[{"ImF1", " ", "mud", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "6"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s1"}], "-", "t2", "+", 
               RowBox[{"2", " ", "u1"}], "+", "u2"}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "s1", " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s1", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s2", "-", "u1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"s2", "-", "t2", "+", "u1", "+", "u2"}], ")"}]}], 
               "+", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s2"}], "+", "t2", "+", 
                  RowBox[{"6", " ", "u1"}], "+", "u2"}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Tau]", "4"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", "u1"}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "+", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["m\[Pi]", "2"]}], "-", 
                  RowBox[{"3", " ", "s2"}], "+", "t2", "+", 
                  RowBox[{"3", " ", "u1"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", 
                  RowBox[{"2", " ", "u1"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["u1", "2"]}], "+", 
               RowBox[{"3", " ", "s2", " ", "u1"}], "-", 
               RowBox[{"t2", " ", "u1"}], "-", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{"t2", "+", 
                  RowBox[{"3", " ", "u1"}]}], ")"}]}], "+", 
               RowBox[{"s2", " ", "u2"}], "-", 
               RowBox[{"u1", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]A"}], "+", 
         RowBox[{"ImF2", " ", "mud", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m\[Tau]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s1"}], "+", 
               RowBox[{"3", " ", "s2"}], "+", 
               RowBox[{"2", " ", "t2"}], "-", 
               RowBox[{"4", " ", "u1"}], "-", 
               RowBox[{"2", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "s1", " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               SuperscriptBox["s1", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s2", "-", "u1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"s2", "+", 
                  RowBox[{"2", " ", "t2"}], "-", 
                  RowBox[{"2", " ", "u1"}], "-", 
                  RowBox[{"2", " ", "u2"}]}], ")"}]}], "+", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "s2"}], "+", 
                  RowBox[{"2", " ", "t2"}], "+", 
                  RowBox[{"3", " ", "u1"}], "+", 
                  RowBox[{"2", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "4"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", "u1"}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "+", 
               RowBox[{"2", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{"t2", "-", 
                  SuperscriptBox["m\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", 
                  RowBox[{"2", " ", "u1"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"s1", " ", "t2"}], "-", 
               RowBox[{"t2", " ", "u1"}], "+", 
               RowBox[{"s2", " ", "u2"}], "-", 
               RowBox[{"u1", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]A"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "mud", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ReF1", "+", 
               RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], 
               "-", 
               RowBox[{"3", " ", "ReF2", " ", "s1"}], "-", 
               RowBox[{"2", " ", "ReF4", " ", "s1"}], "+", 
               RowBox[{"3", " ", "ReF2", " ", "s2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "t2"}], "-", 
               RowBox[{"4", " ", "ReF2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u2"}], "-", 
               RowBox[{"ReF1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s1"}], "-", "t2", "+", 
                  RowBox[{"2", " ", "u1"}], "+", "u2"}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"ReF1", "+", 
                  RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", "s1", " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", "ReF1", " ", 
                SuperscriptBox["s1", "2"]}], "+", 
               RowBox[{"ReF2", " ", 
                SuperscriptBox["s1", "2"]}], "+", 
               RowBox[{"2", " ", "ReF4", " ", 
                SuperscriptBox["s1", "2"]}], "-", 
               RowBox[{"ReF1", " ", 
                SuperscriptBox["s2", "2"]}], "+", 
               RowBox[{"ReF2", " ", 
                SuperscriptBox["s2", "2"]}], "+", 
               RowBox[{"ReF1", " ", 
                SuperscriptBox["u1", "2"]}], "+", 
               RowBox[{"2", " ", "ReF2", " ", 
                SuperscriptBox["u1", "2"]}], "-", 
               RowBox[{"ReF1", " ", "s1", " ", "s2"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "s1", " ", "s2"}], "-", 
               RowBox[{"2", " ", "ReF4", " ", "s1", " ", "s2"}], "+", 
               RowBox[{"ReF1", " ", "s1", " ", "t2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "s1", " ", "t2"}], "+", 
               RowBox[{"ReF1", " ", "s2", " ", "t2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "s2", " ", "t2"}], "+", 
               RowBox[{"6", " ", "ReF1", " ", "s1", " ", "u1"}], "+", 
               RowBox[{"3", " ", "ReF2", " ", "s1", " ", "u1"}], "+", 
               RowBox[{"2", " ", "ReF4", " ", "s1", " ", "u1"}], "-", 
               RowBox[{"3", " ", "ReF2", " ", "s2", " ", "u1"}], "-", 
               RowBox[{"ReF1", " ", "t2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "t2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", "u1"}], ")"}]}], "+", 
               RowBox[{"ReF1", " ", "s1", " ", "u2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "s1", " ", "u2"}], "-", 
               RowBox[{"ReF1", " ", "s2", " ", "u2"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "s2", " ", "u2"}], "+", 
               RowBox[{"ReF1", " ", "u1", " ", "u2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "u1", " ", "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", "u1"}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "+", 
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"ReF1", "+", 
                    RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "ReF2", " ", "t2"}], "+", 
                  RowBox[{"ReF1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "s2"}], "+", "t2", "+", 
                    RowBox[{"3", " ", "u1"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ReF1", "+", 
                  RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"s1", "-", "s2", "+", 
                  RowBox[{"2", " ", "u1"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", "ReF2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s1", " ", "t2"}], "+", 
                  RowBox[{"u1", " ", "t2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"u1", "-", "s2"}], ")"}], " ", "u2"}]}], ")"}]}], 
               "-", 
               RowBox[{"ReF1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s1", " ", 
                   RowBox[{"(", 
                    RowBox[{"t2", "+", 
                    RowBox[{"3", " ", "u1"}]}], ")"}]}], "-", 
                  RowBox[{"s2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "u1"}], "+", "u2"}], ")"}]}], "+", 
                  RowBox[{"u1", " ", 
                   RowBox[{"(", 
                    RowBox[{"t2", "+", 
                    RowBox[{"3", " ", "u1"}], "+", "u2"}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]A"}]}], ")"}]}],
       "+", 
      RowBox[{"2", " ", "mud", " ", 
       RowBox[{"(", 
        RowBox[{"ImF1", "+", 
         RowBox[{"2", " ", "ImF2"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"ReF1", "+", 
            RowBox[{"2", " ", "ReF2"}]}], ")"}]}]}], ")"}], " ", "s1", " ", 
       "\[Epsilon]A", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mud", " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "ImF1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "4"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Tau]", "2"], "-", "t2", "-", "u1", "-", 
                  "u2"}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               SuperscriptBox["u1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "t2"}], "+", 
               RowBox[{"s1", " ", "t2"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], " ", "u1"}], "-", 
               RowBox[{"s1", " ", "u1"}], "+", 
               RowBox[{"s2", " ", "u1"}], "+", 
               RowBox[{"t2", " ", "u1"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Eta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", 
                  "u1"}], ")"}]}], "+", 
               RowBox[{"t2", " ", "u2"}]}], ")"}]}], "+", 
            RowBox[{"ImF2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s1"}], "-", 
                  RowBox[{"3", " ", "s2"}], "-", 
                  RowBox[{"4", " ", "t2"}], "+", 
                  RowBox[{"2", " ", "u1"}], "-", 
                  RowBox[{"4", " ", "u2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               SuperscriptBox["u1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "s2"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "t2"}], "+", 
               RowBox[{"s1", " ", "t2"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "u1"}], "-", 
               RowBox[{"s1", " ", "u1"}], "+", 
               RowBox[{"s2", " ", "u1"}], "+", 
               RowBox[{"t2", " ", "u1"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Eta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", 
                  "u1"}], ")"}]}], "+", 
               RowBox[{"3", " ", "s2", " ", "u2"}], "+", 
               RowBox[{"4", " ", "t2", " ", "u2"}], "-", 
               RowBox[{"3", " ", "u1", " ", "u2"}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"ReF1", "+", 
                  RowBox[{"2", " ", "ReF2"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "ReF1", " ", 
                   SuperscriptBox["m\[Tau]", "2"]}], "+", 
                  RowBox[{"ReF2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s1"}], "-", 
                    RowBox[{"3", " ", "s2"}], "-", 
                    RowBox[{"4", " ", "t2"}], "+", 
                    RowBox[{"2", " ", "u1"}], "-", 
                    RowBox[{"4", " ", "u2"}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", "ReF1", " ", 
                   RowBox[{"(", 
                    RowBox[{"t2", "+", "u1", "+", "u2"}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{"2", " ", "ReF1", " ", 
                SuperscriptBox["u1", "2"]}], "-", 
               RowBox[{"ReF2", " ", 
                SuperscriptBox["u1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "t2"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "t2"}], "+", 
               RowBox[{"2", " ", "ReF1", " ", "s1", " ", "t2"}], "+", 
               RowBox[{"ReF2", " ", "s1", " ", "t2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "u1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "ReF1", " ", "s1", " ", "u1"}], "-", 
               RowBox[{"ReF2", " ", "s1", " ", "u1"}], "+", 
               RowBox[{"2", " ", "ReF1", " ", "s2", " ", "u1"}], "+", 
               RowBox[{"ReF2", " ", "s2", " ", "u1"}], "+", 
               RowBox[{"2", " ", "ReF1", " ", "t2", " ", "u1"}], "+", 
               RowBox[{"ReF2", " ", "t2", " ", "u1"}], "+", 
               RowBox[{
                SuperscriptBox["m\[Eta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", 
                  "u1"}], ")"}]}], "+", 
               RowBox[{"3", " ", "ReF2", " ", "s2", " ", "u2"}], "+", 
               RowBox[{"2", " ", "ReF1", " ", "t2", " ", "u2"}], "+", 
               RowBox[{"4", " ", "ReF2", " ", "t2", " ", "u2"}], "-", 
               RowBox[{"3", " ", "ReF2", " ", "u1", " ", "u2"}]}], ")"}]}]}], 
           ")"}], " ", "\[Epsilon]A"}], "-", 
         RowBox[{"m\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"ImF4", "+", 
               RowBox[{"\[ImaginaryI]", " ", "ReF4"}]}], ")"}], " ", 
             "\[Epsilon]P", " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"ImF2", " ", "mud", " ", "m\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Eta]", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", "s1", "+", "s2", "+", 
               RowBox[{"2", " ", "t2"}], "-", 
               RowBox[{"2", " ", "u1"}], "-", 
               RowBox[{"2", " ", "u2"}]}], ")"}], " ", "\[Epsilon]A"}], "+", 
            RowBox[{"ImF1", " ", "mud", " ", "m\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "+", 
               SuperscriptBox["m\[Tau]", "2"], "-", "s2", "+", "t2", "-", 
               "u1", "-", "u2"}], ")"}], " ", "\[Epsilon]A"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "mud", " ", "m\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "ReF1"}], "+", "ReF2"}], ")"}], " ", 
                SuperscriptBox["m\[Eta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"ReF1", "+", 
                  RowBox[{"2", " ", "ReF2"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "ImF4", " ", "s1"}], 
               "-", 
               RowBox[{"ReF2", " ", "s1"}], "-", 
               RowBox[{"2", " ", "ReF4", " ", "s1"}], "-", 
               RowBox[{"ReF1", " ", "s2"}], "+", 
               RowBox[{"ReF2", " ", "s2"}], "+", 
               RowBox[{"ReF1", " ", "t2"}], "+", 
               RowBox[{"2", " ", "ReF2", " ", "t2"}], "-", 
               RowBox[{"ReF1", " ", "u1"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u1"}], "-", 
               RowBox[{"ReF1", " ", "u2"}], "-", 
               RowBox[{"2", " ", "ReF2", " ", "u2"}]}], ")"}], " ", 
             "\[Epsilon]A"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8182672742414513`*^9, 3.818267706563447*^9, 3.818268416603929*^9, 
   3.8369968533626347`*^9, 3.863812549181184*^9, 3.864391099088953*^9, 
   3.864391305709886*^9, 3.86439306446557*^9, 3.864394083555503*^9, 
   3.864395604990827*^9, 3.864395706994301*^9, 3.864398083358927*^9, 
   3.864398308278565*^9, 3.864398456209663*^9, 3.864398653149047*^9, 
   3.864398815158265*^9, 3.864398890148445*^9, 3.864399083422155*^9, 
   3.864399352796721*^9, 3.864399635750065*^9, 3.864458687531187*^9, 
   3.8668324643297997`*^9, 3.866889238662662*^9, {3.866890299124921*^9, 
   3.86689032085658*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"6be1d5b1-6a9a-428f-94d8-c32b417b6056"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Maa", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083048667893*^9, 3.8180830729536343`*^9}, {
  3.864391020196458*^9, 3.86439102138838*^9}, {3.864391412421685*^9, 
  3.864391415074379*^9}, {3.864398943986486*^9, 3.864398994141028*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"ed9dd080-ad59-4d82-8f2a-c31a4d8c5b9f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.818267274292541*^9, 3.8182677066363153`*^9, 3.818268416666553*^9, 
   3.836996853421361*^9, {3.864391395577388*^9, 3.8643914160371113`*^9}, 
   3.864393064762072*^9, 3.864398083435583*^9, 3.8643981219945498`*^9, 
   3.864398327584833*^9, 3.864398494832513*^9, 3.864398684954797*^9, 
   3.864398851524743*^9, {3.864398890233397*^9, 3.864398905953498*^9}, {
   3.86439894567216*^9, 3.864398989319208*^9}, 3.864399083483943*^9, 
   3.864399352896715*^9, 3.864399679737091*^9, 3.86445868764008*^9, 
   3.866890370168475*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"46e7bd10-4aea-4d22-bf28-9a8fd46f40fc"],

Cell["\<\
        (0.5*(2*epsA*mtau*mud*(ImF1 + ImF2 - (0,1)*(ReF1 + ReF2))*s1*
     -       (-2*epsP*(ImF4 + (0,1)*ReF4)*(mtau2 - s1)*s12 + 
     -         epsA*ImF1*mtau*mud*
     -          (mtau4 + 2*meta2*(mtau2 - s1) - 
     -            mtau2*(3*s1 + s2 - t2 + u1 + u2) + 
     -            s1*(-2*mpi2 + 2*s1 - s2 + t2 + 3*u1 + u2)) + 
     -         epsA*ImF2*mtau*mud*
     -          (2*mtau4 + meta2*(mtau2 - s1) + 
     -            mtau2*(-3*s1 + s2 + 2*t2 - 2*u1 - 2*u2) + 
     -            s1*(-4*mpi2 + s1 + s2 + 2*t2 + 2*u2)) + 
     -         (0,1)*epsA*mtau*mud*
     -          (mtau4*(ReF1 + 2*ReF2) + 
     -            meta2*(2*ReF1 + ReF2)*(mtau2 - s1) + 
     -            s1*(-2*mpi2*(ReF1 + 2*ReF2) - (0,2)*ImF4*s1 + 
     -               2*ReF1*s1 + ReF2*s1 + 2*ReF4*s1 - ReF1*s2 + 
     -               ReF2*s2 + ReF1*t2 + 2*ReF2*t2 + 3*ReF1*u1 + 
     -               ReF1*u2 + 2*ReF2*u2) + 
     -            mtau2*((0,2)*ImF4*s1 - 3*ReF2*s1 - 2*ReF4*s1 + 
     -               ReF2*s2 + 2*ReF2*t2 - 2*ReF2*u1 - 2*ReF2*u2 - 
     -               ReF1*(3*s1 + s2 - t2 + u1 + u2)))) + 
     -      (-2*epsP*(ImF4 - (0,1)*ReF4)*s12 + 
     -         epsA*ImF2*mtau*mud*
     -          (meta2 + 2*mtau2 - s1 + s2 + 2*t2 - 2*u1 - 2*u2) + 
     -         epsA*ImF1*mtau*mud*
     -          (2*meta2 + mtau2 - s2 + t2 - u1 - u2) - 
     -         (0,1)*epsA*mtau*mud*
     -          (meta2*(2*ReF1 + ReF2) + mtau2*(ReF1 + 2*ReF2) - 
     -            (0,2)*ImF4*s1 - ReF2*s1 - 2*ReF4*s1 - ReF1*s2 + 
     -            ReF2*s2 + ReF1*t2 + 2*ReF2*t2 - ReF1*u1 - 
     -            2*ReF2*u1 - ReF1*u2 - 2*ReF2*u2))*
     -       (-2*epsP*(ImF4 + (0,1)*ReF4)*(mtau2 - s1)*s12 + 
     -         epsA*ImF1*mtau*mud*
     -          (mtau4 + 2*meta2*(mtau2 - s1) - 
     -            mtau2*(3*s1 + s2 - t2 + u1 + u2) + 
     -            s1*(-2*mpi2 + 2*s1 - s2 + t2 + 3*u1 + u2)) + 
     -         epsA*ImF2*mtau*mud*
     -          (2*mtau4 + meta2*(mtau2 - s1) + 
     -            mtau2*(-3*s1 + s2 + 2*t2 - 2*u1 - 2*u2) + 
     -            s1*(-4*mpi2 + s1 + s2 + 2*t2 + 2*u2)) + 
     -         (0,1)*epsA*mtau*mud*
     -          (mtau4*(ReF1 + 2*ReF2) + 
     -            meta2*(2*ReF1 + ReF2)*(mtau2 - s1) + 
     -            s1*(-2*mpi2*(ReF1 + 2*ReF2) - (0,2)*ImF4*s1 + 
     -               2*ReF1*s1 + ReF2*s1 + 2*ReF4*s1 - ReF1*s2 + 
     -               ReF2*s2 + ReF1*t2 + 2*ReF2*t2 + 3*ReF1*u1 + 
     -               ReF1*u2 + 2*ReF2*u2) + 
     -            mtau2*((0,2)*ImF4*s1 - 3*ReF2*s1 - 2*ReF4*s1 + 
     -               ReF2*s2 + 2*ReF2*t2 - 2*ReF2*u1 - 2*ReF2*u2 - 
     -               ReF1*(3*s1 + s2 - t2 + u1 + u2)))) + 
     -      2*epsA*mud*(ImF1 + 2*ImF2 - (0,1)*(ReF1 + 2*ReF2))*s1*
     -       (-(mtau*(mpi2 - s2 - t2 + u1)*
     -            (-2*epsP*(ImF4 + (0,1)*ReF4)*s12 + 
     -              epsA*ImF2*mtau*mud*
     -               (meta2 + 2*mtau2 - s1 + s2 + 2*t2 - 2*u1 - 2*u2)\\
     -               + epsA*ImF1*mtau*mud*
     -               (2*meta2 + mtau2 - s2 + t2 - u1 - u2) + 
     -              (0,1)*epsA*mtau*mud*
     -               (meta2*(2*ReF1 + ReF2) + mtau2*(ReF1 + 2*ReF2) + 
     -                 (0,2)*ImF4*s1 - ReF2*s1 - 2*ReF4*s1 - ReF1*s2 + 
     -                 ReF2*s2 + ReF1*t2 + 2*ReF2*t2 - ReF1*u1 - 
     -                 2*ReF2*u1 - ReF1*u2 - 2*ReF2*u2))) + 
     -         epsA*mud*s1*(2*ImF1*
     -             (mpi4 - 2*mtau2*t2 + s1*t2 + mtau2*u1 - s1*u1 + 
     -               s2*u1 + t2*u1 + meta2*(mpi2 - s2 - t2 + u1) - 
     -               u12 + mpi2*(mtau2 - t2 - u1 - u2) + t2*u2) + 
     -            ImF2*(4*mpi4 - 2*mtau2*s2 - 4*mtau2*t2 + s1*t2 + 
     -               3*mtau2*u1 - s1*u1 + s2*u1 + t2*u1 + 
     -               meta2*(mpi2 - s2 - t2 + u1) - u12 + 
     -               mpi2*(3*s1 - 3*s2 - 4*t2 + 2*u1 - 4*u2) + 
     -               3*s2*u2 + 4*t2*u2 - 3*u1*u2) + 
     -            (0,1)*(2*mpi4*(ReF1 + 2*ReF2) - 2*mtau2*ReF2*s2 - 
     -               4*mtau2*ReF1*t2 - 4*mtau2*ReF2*t2 + 
     -               2*ReF1*s1*t2 + ReF2*s1*t2 + 2*mtau2*ReF1*u1 + 
     -               3*mtau2*ReF2*u1 - 2*ReF1*s1*u1 - ReF2*s1*u1 + 
     -               2*ReF1*s2*u1 + ReF2*s2*u1 + 2*ReF1*t2*u1 + 
     -               ReF2*t2*u1 + 
     -               meta2*(2*ReF1 + ReF2)*(mpi2 - s2 - t2 + u1) - 
     -               2*ReF1*u12 - ReF2*u12 + 3*ReF2*s2*u2 + 
     -               2*ReF1*t2*u2 + 4*ReF2*t2*u2 - 3*ReF2*u1*u2 + 
     -               mpi2*(2*mtau2*ReF1 + 
     -                  ReF2*(3*s1 - 3*s2 - 4*t2 + 2*u1 - 4*u2) - 
     -                  2*ReF1*(t2 + u1 + u2))))) - 
     -      2*epsA*mud*(2*ImF1 + ImF2 - (0,1)*(2*ReF1 + ReF2))*s1*
     -       (-2*epsP*mtau*(ImF4 + (0,1)*ReF4)*s12*
     -          (mtau2 - s1 + s2 - u1) + 
     -         epsA*ImF1*mud*
     -          (mtau6 + meta2*
     -             (2*mtau4 - 2*mtau2*(s1 - s2 + u1) + 
     -               s1*(-mpi2 - 3*s2 + t2 + 3*u1)) - 
     -            mtau4*(3*s1 - t2 + 2*u1 + u2) + 
     -            s1*(3*s2*u1 - t2*u1 + mpi2*(s1 - s2 + 2*u1) - 
     -               s1*(t2 + 3*u1) - 3*u12 + s2*u2 - u1*u2) + 
     -            mtau2*(-2*mpi2*s1 + 2*s12 - 
     -               (s2 - u1)*(s2 - t2 + u1 + u2) + 
     -               s1*(-s2 + t2 + 6*u1 + u2))) + 
     -         epsA*ImF2*mud*
     -          (2*mtau6 + meta2*
     -             (mtau4 + 2*s1*(-mpi2 + t2) - mtau2*(s1 - s2 + u1))\\
     -             + mtau4*(-3*s1 + 3*s2 + 2*t2 - 4*u1 - 2*u2) + 
     -            2*s1*(-(s1*t2) - t2*u1 + mpi2*(s1 - s2 + 2*u1) + 
     -               s2*u2 - u1*u2) + 
     -            mtau2*(-4*mpi2*s1 + s12 + 
     -               (s2 - u1)*(s2 + 2*t2 - 2*u1 - 2*u2) + 
     -               s1*(-2*s2 + 2*t2 + 3*u1 + 2*u2))) + 
     -         (0,1)*epsA*mud*
     -          (mtau6*(ReF1 + 2*ReF2) + 
     -            meta2*(mtau4*(2*ReF1 + ReF2) - 
     -               mtau2*(2*ReF1 + ReF2)*(s1 - s2 + u1) + 
     -               s1*(-(mpi2*(ReF1 + 2*ReF2)) + 2*ReF2*t2 + 
     -                  ReF1*(-3*s2 + t2 + 3*u1))) + 
     -            mtau2*(-2*mpi2*(ReF1 + 2*ReF2)*s1 + 2*ReF1*s12 + 
     -               ReF2*s12 + 2*ReF4*s12 - ReF1*s1*s2 - 
     -               2*ReF2*s1*s2 - 2*ReF4*s1*s2 - ReF1*s22 + 
     -               ReF2*s22 + ReF1*s1*t2 + 2*ReF2*s1*t2 + 
     -               ReF1*s2*t2 + 2*ReF2*s2*t2 + 6*ReF1*s1*u1 + 
     -               3*ReF2*s1*u1 + 2*ReF4*s1*u1 - 3*ReF2*s2*u1 - 
     -               ReF1*t2*u1 - 2*ReF2*t2*u1 - 
     -               (0,2)*ImF4*s1*(s1 - s2 + u1) + ReF1*u12 + 
     -               2*ReF2*u12 + ReF1*s1*u2 + 2*ReF2*s1*u2 - 
     -               ReF1*s2*u2 - 2*ReF2*s2*u2 + ReF1*u1*u2 + 
     -               2*ReF2*u1*u2) + 
     -            mtau4*((0,2)*ImF4*s1 - 3*ReF2*s1 - 2*ReF4*s1 + 
     -               3*ReF2*s2 + 2*ReF2*t2 - 4*ReF2*u1 - 2*ReF2*u2 - 
     -               ReF1*(3*s1 - t2 + 2*u1 + u2)) + 
     -            s1*(mpi2*(ReF1 + 2*ReF2)*(s1 - s2 + 2*u1) - 
     -               2*ReF2*(s1*t2 + t2*u1 + (-s2 + u1)*u2) - 
     -               ReF1*(s1*(t2 + 3*u1) - s2*(3*u1 + u2) + 
     -                  u1*(t2 + 3*u1 + u2)))))))/(mud**2*s1**2)\
\>", "Output",
 CellChangeTimes->{
  3.818267274292541*^9, 3.8182677066363153`*^9, 3.818268416666553*^9, 
   3.836996853421361*^9, {3.864391395577388*^9, 3.8643914160371113`*^9}, 
   3.864393064762072*^9, 3.864398083435583*^9, 3.8643981219945498`*^9, 
   3.864398327584833*^9, 3.864398494832513*^9, 3.864398684954797*^9, 
   3.864398851524743*^9, {3.864398890233397*^9, 3.864398905953498*^9}, {
   3.86439894567216*^9, 3.864398989319208*^9}, 3.864399083483943*^9, 
   3.864399352896715*^9, 3.864399679737091*^9, 3.86445868764008*^9, 
   3.8668903701746693`*^9},
 CellLabel->
  "Out[169]//FortranForm=",ExpressionUUID->"44859e58-f4da-4b7c-915b-\
15ffd9be02cf"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["TxT", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.7697844785320015`*^9, 3.769784500498466*^9}, {3.7741183900637503`*^9, 
   3.774118408074666*^9}, {3.8180805686624813`*^9, 3.8180805847581472`*^9}, {
   3.818081134685074*^9, 3.818081137362596*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"ac4862cc-20c7-4200-833d-6d2ba4f81a38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LepTT", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{"FermionSpinSum", "[", 
      RowBox[{
       RowBox[{"LeptonicT", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
       RowBox[{"CCLeptonicT", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7688237322183084`*^9, 3.768823753767189*^9}, 
   3.7695176389788923`*^9, 3.7695299741378775`*^9, 3.7730857962473288`*^9, {
   3.8643998627844467`*^9, 3.8643998990645113`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"afda4436-5ba0-4940-badd-8609fd76c538"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HadTT", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HadronicT", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "/.", 
       RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HadronicT", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
       RowBox[{"II", "->", 
        RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8180964489745197`*^9, 3.818096518814204*^9}, {
  3.8643999050980463`*^9, 3.864399949827639*^9}, {3.86440005062147*^9, 
  3.864400054108286*^9}, {3.8644002814854527`*^9, 3.8644002838652773`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"024e362b-a66b-40ad-a9da-02a04d2368d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mttcontrac", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"1.0", 
        RowBox[{"Calc", "[", 
         RowBox[{"Contract", "[", 
          RowBox[{"LepTT", " ", "HadTT"}], "]"}], "]"}]}], "/.", "L3"}], 
      "]"}], "/.", "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818096564875003*^9, 3.818096591858829*^9}, {
  3.864399960389584*^9, 3.8643999612869864`*^9}, {3.8644000600162497`*^9, 
  3.864400096693458*^9}, {3.864400222442525*^9, 3.864400223279244*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"223f2f94-ba27-4974-a9f5-696434842261"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mtt", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Mttcontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", 
    "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.818096601271843*^9, 3.818096608984044*^9}, {
  3.864400107508314*^9, 3.864400127964643*^9}, {3.8644002319010487`*^9, 
  3.8644002329571457`*^9}, {3.864400308221431*^9, 3.864400327677165*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"54c922e4-47d3-4ff0-ac77-5f7cb6e3cbbb"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["ImFT", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["m\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64.`", " ", "u1"}], "-", 
            RowBox[{"96.`", " ", "s2"}]}], ")"}]}], "+", 
         RowBox[{"s2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32.`", " ", "s2"}], "+", 
            RowBox[{"32.`", " ", "t2"}], "-", 
            RowBox[{"32.`", " ", "u1"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"64.`", " ", 
       SuperscriptBox["m\[Pi]", "4"], " ", "s2"}], "+", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32.`", " ", "s1", " ", "s2"}], "-", 
         RowBox[{"64.`", " ", "s1", " ", "u1"}], "+", 
         RowBox[{"32.`", " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"64.`", " ", "s2", " ", "t2"}], "+", 
         RowBox[{"64.`", " ", "s2", " ", "u1"}], "+", 
         RowBox[{"64.`", " ", "s2", " ", "u2"}], "-", 
         RowBox[{"64.`", " ", 
          SuperscriptBox["u1", "2"]}]}], ")"}]}], "+", 
      RowBox[{"s2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16.`", " ", "s2"}], "+", 
            RowBox[{"64.`", " ", "t2"}], "-", 
            RowBox[{"32.`", " ", "u1"}]}], ")"}]}], "-", 
         RowBox[{"16.`", " ", "s1", " ", "s2"}], "-", 
         RowBox[{"32.`", " ", "s1", " ", "t2"}], "+", 
         RowBox[{"32.`", " ", "s1", " ", "u1"}], "-", 
         RowBox[{"32.`", " ", "s2", " ", "u1"}], "-", 
         RowBox[{"32.`", " ", "s2", " ", "u2"}], "-", 
         RowBox[{"32.`", " ", "t2", " ", "u1"}], "-", 
         RowBox[{"64.`", " ", "t2", " ", "u2"}], "+", 
         RowBox[{"32.`", " ", 
          SuperscriptBox["u1", "2"]}], "+", 
         RowBox[{"32.`", " ", "u1", " ", "u2"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64.`", " ", "u1"}], "-", 
         RowBox[{"96.`", " ", "s2"}]}], ")"}]}], "+", 
      RowBox[{"s2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32.`", " ", "s2"}], "+", 
         RowBox[{"32.`", " ", "t2"}], "-", 
         RowBox[{"32.`", " ", "u1"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Pi]", "4"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s1", " ", "s2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s1", " ", "u1", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", 
    SuperscriptBox["s2", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "t2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "u1", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "u2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", 
    SuperscriptBox["u1", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", 
    SuperscriptBox["s2", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "t2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "u1", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s1", " ", 
    SuperscriptBox["s2", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s1", " ", "s2", " ", "t2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s1", " ", "s2", " ", "u1", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "t2", " ", "u1", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "-", 
   RowBox[{"64.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "t2", " ", "u2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", 
    SuperscriptBox["u1", "2"], " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", 
   RowBox[{"32.`", " ", 
    SuperscriptBox["ReFT", "2"], " ", "s2", " ", "u1", " ", "u2", " ", 
    SuperscriptBox["\[Epsilon]T", "2"]}], "+", "0.`"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8180966389125147`*^9, 3.8182550168972893`*^9, 3.818256428548979*^9, 
   3.8182567405933523`*^9, 3.818263619561185*^9, 3.818267279475957*^9, 
   3.818267712976592*^9, 3.8182684228764467`*^9, 3.836996859531896*^9, 
   3.864400159688356*^9, {3.864400226699539*^9, 3.8644002342243013`*^9}, {
   3.864400290536871*^9, 3.864400316297296*^9}, 3.864458693051057*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"3a7c0dff-7f05-40f8-b2d6-cded5ee0d61d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mtt", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083048667893*^9, 3.818083066679866*^9}, {
  3.864400196700367*^9, 3.8644002028680964`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"dc86efc7-851a-417f-a137-65fca500f68e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.818096638922374*^9, 3.818255016944425*^9, 
  3.818256428555978*^9, 3.818256740600099*^9, 3.818263619567779*^9, 
  3.818267279481709*^9, 3.8182677129831047`*^9, 3.8182684228823423`*^9, 
  3.836996859537796*^9, 3.864400203390576*^9, 3.864400237584903*^9, 
  3.864458693100153*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"c25778a3-71c3-4bbd-aebc-19f42917807e"],

Cell["\<\
        0. - 64.*epsT**2*mpi4*ReFT**2*s2 + 
     -  32.*epsT**2*mpi2*ReFT**2*s1*s2 + 
     -  32.*epsT**2*mpi2*ReFT**2*s22 + 16.*epsT**2*mtau2*ReFT**2*s22 - 
     -  16.*epsT**2*ReFT**2*s1*s22 + 64.*epsT**2*mpi2*ReFT**2*s2*t2 + 
     -  64.*epsT**2*mtau2*ReFT**2*s2*t2 - 
     -  32.*epsT**2*ReFT**2*s1*s2*t2 - 
     -  64.*epsT**2*mpi2*ReFT**2*s1*u1 + 
     -  64.*epsT**2*mpi2*ReFT**2*s2*u1 - 
     -  32.*epsT**2*mtau2*ReFT**2*s2*u1 + 
     -  32.*epsT**2*ReFT**2*s1*s2*u1 - 32.*epsT**2*ReFT**2*s22*u1 - 
     -  32.*epsT**2*ReFT**2*s2*t2*u1 + 
     -  epsT**2*meta2*ReFT**2*
     -   (s2*(32.*s2 + 32.*t2 - 32.*u1) + mpi2*(-96.*s2 + 64.*u1)) - 
     -  64.*epsT**2*mpi2*ReFT**2*u12 + 32.*epsT**2*ReFT**2*s2*u12 + 
     -  64.*epsT**2*mpi2*ReFT**2*s2*u2 - 32.*epsT**2*ReFT**2*s22*u2 - 
     -  64.*epsT**2*ReFT**2*s2*t2*u2 + 32.*epsT**2*ReFT**2*s2*u1*u2 + 
     -  epsT**2*ImFT**2*(-64.*mpi4*s2 + 
     -     meta2*(s2*(32.*s2 + 32.*t2 - 32.*u1) + 
     -        mpi2*(-96.*s2 + 64.*u1)) + 
     -     mpi2*(32.*s1*s2 + 32.*s22 + 64.*s2*t2 - 64.*s1*u1 + 
     -        64.*s2*u1 - 64.*u12 + 64.*s2*u2) + 
     -     s2*(-16.*s1*s2 - 32.*s1*t2 + 
     -        mtau2*(16.*s2 + 64.*t2 - 32.*u1) + 32.*s1*u1 - 
     -        32.*s2*u1 - 32.*t2*u1 + 32.*u12 - 32.*s2*u2 - 
     -        64.*t2*u2 + 32.*u1*u2))\
\>", "Output",
 CellChangeTimes->{3.818096638922374*^9, 3.818255016944425*^9, 
  3.818256428555978*^9, 3.818256740600099*^9, 3.818263619567779*^9, 
  3.818267279481709*^9, 3.8182677129831047`*^9, 3.8182684228823423`*^9, 
  3.836996859537796*^9, 3.864400203390576*^9, 3.864400237584903*^9, 
  3.864458693103231*^9},
 CellLabel->
  "Out[57]//FortranForm=",ExpressionUUID->"b7719f7f-80cb-4d5b-b8e2-\
909d5e8eb3b9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interference  (V-A)xA=SMxA", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.81807814857277*^9, 3.818078160904793*^9}, {3.81808109780191*^9, 
   3.81808110059387*^9}, {3.818081616913488*^9, 3.818081623413365*^9}, {
   3.81808237007625*^9, 3.8180823761613483`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"dd0d8d3c-ad60-4284-b531-9c6e71b829c3"],

Cell["Explicit computation", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
  3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
  3.818078170110937*^9, 3.818078219439435*^9}, {3.81808125871978*^9, 
  3.81808126251973*^9}},ExpressionUUID->"869eb30a-dddc-4935-a095-\
f4a660efa1de"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"Mva", " ", "x", " ", "Ma", "*"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8180978910138187`*^9, 3.8180978911363907`*^9}, {
   3.836995437000724*^9, 3.836995454817317*^9}, {3.836995560515189*^9, 
   3.836995563247632*^9}, 3.866814204966367*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"0c255789-ee03-4c2d-af69-beed32481bcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvaa", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVecAx", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"CCLeptonicAx", "[", "\[Alpha]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
   3.7730870360075626`*^9}, {3.7730875508940754`*^9, 3.773087555930973*^9}, {
   3.7730876116168194`*^9, 3.7730876209010715`*^9}, {3.7741180182308655`*^9, 
   3.7741180379837084`*^9}, {3.774118280988961*^9, 3.7741182842629595`*^9}, {
   3.8180975710675993`*^9, 3.8180975711651363`*^9}, {3.8180976040842857`*^9, 
   3.818097609857512*^9}, 3.818097716156551*^9, {3.818097978405357*^9, 
   3.8180979836443787`*^9}, {3.864400402581147*^9, 3.8644004168301287`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"57a6f49a-3bc4-4eba-bc8b-a371fbb0f055"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvaa", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Alpha]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", 
           RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"md", "+", "mu"}], "->", "mud"}]}], "}"}]}], ")"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
   3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
   3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
   3.7730872526968503`*^9, 3.773087269982644*^9}, {3.7730875693756256`*^9, 
   3.773087596898825*^9}, {3.7741180412446833`*^9, 3.7741180461066875`*^9}, {
   3.818097575017857*^9, 3.8180975751207447`*^9}, {3.818097619469249*^9, 
   3.818097625072679*^9}, {3.818097970427256*^9, 3.81809797543151*^9}, 
   3.8180980286935062`*^9, {3.864400426192672*^9, 3.864400513372835*^9}, {
   3.8644021880549107`*^9, 3.86440219750637*^9}, 3.864403567796131*^9, {
   3.8644219999254227`*^9, 3.864422034711872*^9}, 3.864422093551107*^9, {
   3.864422196208686*^9, 3.86442220452643*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"71c62b1f-3dac-403f-b45a-d624914d441d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvaacontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lvaa", " ", "hvaa"}], "/.", "L3"}], "]"}]}], "]"}], " ", "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
  3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
  3.7730871128303447`*^9}, {3.7730876260329094`*^9, 3.773087632559887*^9}, {
  3.818078232447753*^9, 3.818078233139536*^9}, {3.8180975779447603`*^9, 
  3.818097591542313*^9}, {3.8180979641425734`*^9, 3.818097967537835*^9}, {
  3.8644022111385517`*^9, 3.864402255171288*^9}, {3.86440231091304*^9, 
  3.86440231850179*^9}, {3.864402421922995*^9, 3.8644024223600187`*^9}, {
  3.864405680874045*^9, 3.864405682766282*^9}, {3.866891303537559*^9, 
  3.866891342787209*^9}, {3.866892437297082*^9, 3.866892439371335*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"28a953aa-dfd6-49c7-9ba3-8cdc8ae181a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvaa", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvaacontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
   3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
   3.7730871266032295`*^9}, {3.773087639574514*^9, 3.773087641438562*^9}, {
   3.818097580851158*^9, 3.818097586458067*^9}, {3.818097959235588*^9, 
   3.818097961283223*^9}, {3.8644013789020233`*^9, 3.864401379701137*^9}, {
   3.8644016555496597`*^9, 3.864401698185789*^9}, {3.864401813021323*^9, 
   3.864401827041568*^9}, {3.864402344259481*^9, 3.8644023487009068`*^9}, {
   3.864403898083826*^9, 3.864403944127754*^9}, 3.864406276394163*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"855e6584-396e-43ac-8d42-50126e6902b6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Mva", "*", " ", "x", " ", "Ma"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.818097550944056*^9, 3.81809755715156*^9}, {
  3.818097704022807*^9, 3.818097705877905*^9}, {3.818097956654344*^9, 
  3.818097956797162*^9}, {3.8369954434821777`*^9, 3.8369954522209463`*^9}, {
  3.8369955647953577`*^9, 3.836995566005249*^9}, {3.86681420756279*^9, 
  3.8668142108887377`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"de103909-c904-46c5-8714-6412d19538c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvaac", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"CCLeptonicVecAx", "[", "\[Mu]", "]"}], 
      RowBox[{"LeptonicAx", "[", "\[Alpha]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
  3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
  3.7730870360075626`*^9}, {3.7730875508940754`*^9, 3.773087555930973*^9}, {
  3.7730876116168194`*^9, 3.7730876209010715`*^9}, {3.7741180182308655`*^9, 
  3.7741180379837084`*^9}, {3.774118280988961*^9, 3.7741182842629595`*^9}, {
  3.8180975710675993`*^9, 3.8180975711651363`*^9}, {3.8180976040842857`*^9, 
  3.818097609857512*^9}, {3.818097716156551*^9, 3.818097745031578*^9}, {
  3.8180979439560757`*^9, 3.818097949653865*^9}, {3.864400609683626*^9, 
  3.864400624581971*^9}, {3.864403246330411*^9, 3.864403253008515*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"901e98d6-be6e-428e-9db6-c0d45d6014d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvaac", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Alpha]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", "\[ImaginaryI]"}], ",", 
          RowBox[{
           RowBox[{"md", "+", "mu"}], "->", "mud"}]}], "}"}]}], ")"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
   3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
   3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
   3.7730872526968503`*^9, 3.773087269982644*^9}, {3.7730875693756256`*^9, 
   3.773087596898825*^9}, {3.7741180412446833`*^9, 3.7741180461066875`*^9}, {
   3.818097575017857*^9, 3.8180975751207447`*^9}, {3.818097619469249*^9, 
   3.818097625072679*^9}, {3.818097778531139*^9, 3.8180977914294043`*^9}, {
   3.818097931949967*^9, 3.818097938519463*^9}, 3.818098032580367*^9, {
   3.864400639188682*^9, 3.8644006788564157`*^9}, {3.8644023625308313`*^9, 
   3.864402372516951*^9}, {3.864403506893693*^9, 3.8644035071159563`*^9}, {
   3.864422201178062*^9, 3.864422209413056*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"e649211f-f352-4305-84ca-830bcaad5dee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvaaccontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lvaac", " ", "hvaac"}], "/.", "L3"}], "]"}]}], " ", "]"}], "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
   3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
   3.7730871128303447`*^9}, {3.7730876260329094`*^9, 3.773087632559887*^9}, {
   3.818078232447753*^9, 3.818078233139536*^9}, {3.8180975779447603`*^9, 
   3.818097591542313*^9}, {3.81809780029105*^9, 3.8180978039586477`*^9}, {
   3.818097924748139*^9, 3.8180979283780403`*^9}, {3.8644023785964117`*^9, 
   3.864402447390946*^9}, {3.8644059022889433`*^9, 3.864405904152133*^9}, {
   3.866891320096788*^9, 3.8668913399337893`*^9}, {3.866892442326519*^9, 
   3.866892445369856*^9}, 3.866893392848434*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"d485c7a0-97c6-4eb4-9f81-0d207a6ae633"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvaac", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvaaccontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
  3.7730871266032295`*^9}, {3.773087639574514*^9, 3.773087641438562*^9}, {
  3.818097580851158*^9, 3.818097586458067*^9}, {3.8180978068595333`*^9, 
  3.818097808403174*^9}, {3.818097918270711*^9, 3.8180979217689323`*^9}, {
  3.86440138420054*^9, 3.864401385198195*^9}, {3.864401842946175*^9, 
  3.864401852600706*^9}, {3.8644028305650167`*^9, 3.864402833896*^9}, {
  3.864403948705875*^9, 3.8644039728580227`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"a48aa09d-3f45-4129-bde7-595c43817f77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mvaasum", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"mvaa", "+", "mvaac"}], "]"}], "/.", "L3"}], "]"}], "/.", 
        "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.81809781508291*^9, 3.8180978610651073`*^9}, {
  3.81809791066827*^9, 3.8180979151046333`*^9}, {3.8644007496321573`*^9, 
  3.864400776241344*^9}, {3.864401389882237*^9, 3.864401392895208*^9}, {
  3.864401865627576*^9, 3.864401866303699*^9}, {3.864408173992679*^9, 
  3.864408181169812*^9}, {3.866891328290792*^9, 3.866891334064041*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"cd97d296-1578-4b2a-947e-e1a68991425d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "8"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "8"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "8"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "8"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"5.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ImF4", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"14.`", " ", "ReF1", " ", "ReF2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF4", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ReF2", " ", "ReF4", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "6"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", "ReF1", " ", "ReF4", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "mud"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF2", " ", "ReF4", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "mud"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", "ImF2", " ", "ImF4", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "mud"], "+", 
   RowBox[{"5.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF4", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"5.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF4", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   RowBox[{"12.`", " ", "ImF2", " ", "ImF4", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"14.`", " ", "ReF1", " ", "ReF2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"12.`", " ", "ReF1", " ", "ReF4", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{"12.`", " ", "ReF2", " ", "ReF4", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "-", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "-", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ImF2", " ", "ImF4", " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF1", " ", "ReF4", " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF2", " ", "ReF4", " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "s2", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "t2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF2", " ", "ImF4", " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF1", " ", "ReF4", " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF2", " ", "ReF4", " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "t2", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "+", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "4"]}], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u1", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF2", " ", "ImF4", " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "22.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF1", " ", "ReF4", " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF2", " ", "ReF4", " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "u1", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "u2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"6.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF2", " ", "ImF4", " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "18.`", " ", "ReF1", " ", "ReF2", " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF1", " ", "ReF4", " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF2", " ", "ReF4", " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "u2", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"6.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", "ImF2", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"6.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"18.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF4", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF4", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReF1", " ", "ReF2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "4"]}], 
    SuperscriptBox["s1", "2"]], "-", 
   FractionBox[
    RowBox[{"2.`", " ", "ImF2", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF4", " ", 
     "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF4", " ", 
     "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF4", "2"], " ", "s1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "6.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "6.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF4", "2"], " ", "s1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "6.`", " ", "ImF2", " ", "ImF4", " ", "s1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "s2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF2", " ", "ReF4", " ", "s2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ImF2", " ", "ImF4", " ", "s2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "t2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF2", " ", "ReF4", " ", "t2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ImF2", " ", "ImF4", " ", "t2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "u1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF2", " ", "ReF4", " ", "u1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ImF2", " ", "ImF4", " ", "u1", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "u2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF2", " ", "ReF4", " ", "u2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ImF2", " ", "ImF4", " ", "u2", " ", "\[Epsilon]P", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "mud"], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"4.`", " ", "ImF2", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", "ImF4", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   FractionBox[
    RowBox[{"3.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"3.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"3.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"6.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"3.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"12.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"5.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"20.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF4", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF4", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF4", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF4", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF4", "2"], " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF4", "2"], " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ImF2", " ", "ImF4", " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "8.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ImF2", " ", "ImF4", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF4", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ReF2", " ", "ReF4", " ", "s2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "s2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "s2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "s2", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "s2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   RowBox[{"20.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"20.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ImF4", " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "26.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF4", " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "8.`", " ", "ReF2", " ", "ReF4", " ", "t2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "t2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "t2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "t2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"6.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "6.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "t2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "t2", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "t2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "10.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "12.`", " ", "ReF1", " ", "ReF4", " ", "u1", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "3.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "5.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "5.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "10.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   RowBox[{
   "4.`", " ", "ImF2", " ", "ImF3", " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "4.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"12.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"6.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "u1", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "u1", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ImF4", " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "10.`", " ", "ReF1", " ", "ReF2", " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF4", " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "8.`", " ", "ReF2", " ", "ReF4", " ", "u2", " ", "\[Epsilon]A", " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "4.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "+", 
   RowBox[{
   "4.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u2", " ", "\[Epsilon]A",
      " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   RowBox[{
   "4.`", " ", "ImF2", " ", "ImF3", " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   RowBox[{
   "4.`", " ", "ReF2", " ", "ReF3", " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
    " ", 
    SuperscriptBox["m\[Tau]", "2"]}], "-", 
   FractionBox[
    RowBox[{"6.`", " ", 
     SuperscriptBox["ReF1", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
     " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "12.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"10.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "u2", " ",
      "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "u2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["ImF2", "2"], " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"1.`", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", 
     SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReF1", " ", "ReF2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"20.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", 
     "\[Epsilon]A", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ReF4", "2"], " ", 
     SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], 
   "-", 
   FractionBox[
    RowBox[{"4.`", " ", "ReF1", " ", "ReF4", " ", 
     SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], 
   "-", 
   FractionBox[
    RowBox[{"2.`", " ", "ReF2", " ", "ReF4", " ", 
     SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], 
   "-", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF4", "2"], " ", 
     SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], 
   "-", 
   FractionBox[
    RowBox[{"2.`", " ", "ImF2", " ", "ImF4", " ", 
     SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], 
   "+", 
   FractionBox[
    RowBox[{"2.`", " ", "ImF2", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "s1", " ", "\[Epsilon]P", " ", 
     "m\[Tau]"}], "mud"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ImF4", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "\[Epsilon]P", " ", 
     "m\[Tau]"}], "mud"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF4", " ", "s1", " ",
      "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], "+", 
   FractionBox[
    RowBox[{"4.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF4", " ", "s1", " ", 
     "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], "+", 
   FractionBox[
    RowBox[{"2.`", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF4", " ", "s1", " ",
      "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF4", " ", "s1", " ", 
     "\[Epsilon]P", " ", "m\[Tau]"}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "s2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "s2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ImF2", " ", "ImF4", " ", "s1", " ", "s2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "t2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "t2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ImF2", " ", "ImF4", " ", "s1", " ", "t2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "6.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "u1", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "2.`", " ", "ReF1", " ", "ReF4", " ", "s1", " ", "u2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ReF2", " ", "ReF4", " ", "s1", " ", "u2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "4.`", " ", "ImF2", " ", "ImF4", " ", "s1", " ", "u2", " ", "\[Epsilon]P",
      " ", "m\[Tau]"}], "mud"], "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Pi]", "4"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["u1", "3"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "3"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "3"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "4"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "4"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["s1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", "ReF1", " ", "ReF2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", "t2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", "u1", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A"}], "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "4"], " ", "ReF1", " ", "ReF2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"20.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "s1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "s1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "s1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "s2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "s2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s1", " ", "s2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "s2", " ", "\[Epsilon]A"}],
    "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "t2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["s1", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"20.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "t2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "t2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "s1", " ", "t2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s1", " ", "t2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "t2", " ", "\[Epsilon]A"}],
    "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "s1", " ", "t2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "s1", " ", "t2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{
   "20.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "t2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s2", " ", "t2", " ", "\[Epsilon]A"}],
    "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"12.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["s1", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF2", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"24.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "4"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "s1", " ", "u1", " ", "\[Epsilon]A"}], 
   "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s1", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"6.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "u1", " ", "\[Epsilon]A"}],
    "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "s1", " ", "u1", " ", "\[Epsilon]A"}], 
   "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "s1", " ", "u1", " ", "\[Epsilon]A"}], 
   "-", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF2", " ", "s1", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A"}],
    "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u1", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"5.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u1", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{
   "20.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "u1", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"5.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "u1", " ", "\[Epsilon]A"}], "-", 
   RowBox[{
   "5.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "5.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF1", "2"], " ", "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF2", "2"], " ", "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF2", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s1", " ", "u2", " ", "\[Epsilon]A"}],
    "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "s2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A"}],
    "-", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "s2", " ", "u2", " ", "\[Epsilon]A"}], 
   "-", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF2", " ", "s2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{
   "3.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "s2", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"2.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{"16.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "t2", " ", "u2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{
   "16.`", " ", "ReF1", " ", "ReF2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "2.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "2.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ImF2", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A"}], 
   "-", 
   RowBox[{"3.`", " ", "ImF2", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["ReF1", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A"}], 
   "-", 
   RowBox[{"8.`", " ", 
    SuperscriptBox["ReF2", "2"], " ", "u1", " ", "u2", " ", "\[Epsilon]A"}], 
   "+", 
   RowBox[{
   "4.`", " ", "ReF1", " ", "ReF2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "u2", " ", "\[Epsilon]A"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "u2", " ", "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ImF2", " ", "ImF3", " ", "s1", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "5.`", " ", "ImF2", " ", "ImF3", " ", "s2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "1.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "5.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "4.`", " ", "ImF2", " ", "ImF3", " ", "t2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "2.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "-", 
   RowBox[{
   "4.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A"}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["s1", "2"]], 
    RowBox[{"4.`", " ", 
     SuperscriptBox["ImF1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"0.25`", " ", 
        SuperscriptBox["m\[Tau]", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.25`"}], " ", "s1"}], "-", 
          RowBox[{"0.5`", " ", "s2"}], "+", 
          RowBox[{"0.5`", " ", "t2"}], "-", 
          RowBox[{"0.5`", " ", "u1"}], "-", 
          RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", 
        SuperscriptBox["m\[Tau]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.`"}], " ", "s1", " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "+", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["s1", "2"]}], "+", 
          RowBox[{"0.25`", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"0.25`", " ", 
           SuperscriptBox["t2", "2"]}], "+", 
          RowBox[{"0.25`", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"0.25`", " ", 
           SuperscriptBox["u2", "2"]}], "-", 
          RowBox[{"0.5`", " ", "s2", " ", "t2"}], "+", 
          RowBox[{"0.5`", " ", "s2", " ", "u1"}], "-", 
          RowBox[{"0.5`", " ", "t2", " ", "u1"}], "+", 
          RowBox[{"0.5`", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"0.5`", " ", "t2", " ", "u2"}], "+", 
          RowBox[{"0.5`", " ", "u1", " ", "u2"}], "+", 
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"0.5`", " ", "s2"}], "-", 
             RowBox[{"0.5`", " ", "t2"}], "+", 
             RowBox[{"2.5`", " ", "u1"}], "+", 
             RowBox[{"1.5`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m\[Tau]", "4"]}], "+", 
       RowBox[{"s1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2.`", " ", "s1"}], "+", 
             RowBox[{"1.`", " ", "s2"}], "-", 
             RowBox[{"1.`", " ", "t2"}], "+", 
             RowBox[{"1.`", " ", "u1"}], "+", 
             RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["s1", "2"]}], "+", 
          RowBox[{"0.75`", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"0.75`", " ", 
           SuperscriptBox["t2", "2"]}], "-", 
          RowBox[{"1.25`", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"0.25`", " ", 
           SuperscriptBox["u2", "2"]}], "-", 
          RowBox[{"1.5`", " ", "s2", " ", "t2"}], "-", 
          RowBox[{"0.5`", " ", "s2", " ", "u1"}], "+", 
          RowBox[{"0.5`", " ", "t2", " ", "u1"}], "+", 
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2.`"}], " ", "t2"}], "-", 
             RowBox[{"4.`", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
          RowBox[{"0.5`", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"0.5`", " ", "t2", " ", "u2"}], "-", 
          RowBox[{"1.5`", " ", "u1", " ", "u2"}]}], ")"}], " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "4"]}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "s1"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["s1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Pi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1.`"}], " ", "s1"}], "+", 
             RowBox[{"1.`", " ", "s2"}], "-", 
             RowBox[{"1.`", " ", "t2"}], "-", 
             RowBox[{"3.`", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "+", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"2.`", " ", "s1", " ", "t2"}], "+", 
          RowBox[{"2.`", " ", "s1", " ", "u1"}], "-", 
          RowBox[{"2.`", " ", "s2", " ", "u1"}], "+", 
          RowBox[{"2.`", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "s2", " ", "u2"}], "+", 
          RowBox[{"1.`", " ", "t2", " ", "u2"}], "+", 
          RowBox[{"1.`", " ", "u1", " ", "u2"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3.`"}], " ", "s1"}], "-", 
             RowBox[{"1.`", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "t2"}], "-", 
             RowBox[{"1.`", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "4"]}], "+", 
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2.`"}], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             RowBox[{"2.`", " ", "s1"}], "-", 
             RowBox[{"1.`", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "t2"}], "+", 
             RowBox[{"3.`", " ", "u1"}], "+", 
             RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2.`", " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             RowBox[{"2.`", " ", "s2"}], "-", 
             RowBox[{"2.`", " ", "t2"}], "-", 
             RowBox[{"2.`", " ", "u1"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     "\[Epsilon]A"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"mud", " ", 
      SuperscriptBox["s1", "2"]}]], 
    RowBox[{"4.`", " ", "ImF1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ImF2", " ", "mud", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3.5`"}], " ", "s1"}], "-", 
             RowBox[{"0.5`", " ", "s2"}], "+", 
             RowBox[{"2.`", " ", "t2"}], "-", 
             RowBox[{"2.`", " ", "u1"}], "-", 
             RowBox[{"2.`", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4.`"}], " ", "s1", " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             RowBox[{"3.5`", " ", 
              SuperscriptBox["s1", "2"]}], "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["s2", "2"]}], "+", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["t2", "2"]}], "+", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["u1", "2"]}], "+", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["u2", "2"]}], "-", 
             RowBox[{"0.5`", " ", "s2", " ", "t2"}], "+", 
             RowBox[{"0.5`", " ", "s2", " ", "u1"}], "-", 
             RowBox[{"2.`", " ", "t2", " ", "u1"}], "+", 
             RowBox[{"0.5`", " ", "s2", " ", "u2"}], "-", 
             RowBox[{"2.`", " ", "t2", " ", "u2"}], "+", 
             RowBox[{"2.`", " ", "u1", " ", "u2"}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "s2"}], "-", 
                RowBox[{"0.5`", " ", "t2"}], "+", 
                RowBox[{"5.5`", " ", "u1"}], "+", 
                RowBox[{"4.5`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "4"]}], "+", 
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5.`", " ", "s1"}], "+", 
                RowBox[{"1.`", " ", "s2"}], "-", 
                RowBox[{"4.`", " ", "t2"}], "+", 
                RowBox[{"4.`", " ", "u1"}], "+", 
                RowBox[{"4.`", " ", "u2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["s1", "2"]}], "-", 
             RowBox[{"1.5`", " ", 
              SuperscriptBox["s2", "2"]}], "+", 
             RowBox[{"3.`", " ", 
              SuperscriptBox["t2", "2"]}], "-", 
             RowBox[{"2.`", " ", 
              SuperscriptBox["u1", "2"]}], "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["u2", "2"]}], "-", 
             RowBox[{"1.5`", " ", "s2", " ", "t2"}], "+", 
             RowBox[{"2.5`", " ", "s2", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "t2", " ", "u1"}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1.5`", " ", "s2"}], "-", 
                RowBox[{"6.5`", " ", "t2"}], "-", 
                RowBox[{"2.5`", " ", "u1"}], "-", 
                RowBox[{"2.5`", " ", "u2"}]}], ")"}]}], "+", 
             RowBox[{"0.5`", " ", "s2", " ", "u2"}], "-", 
             RowBox[{"2.`", " ", "t2", " ", "u2"}], "-", 
             RowBox[{"3.`", " ", "u1", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m\[Eta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.`", " ", 
              SuperscriptBox["m\[Tau]", "4"]}], "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s1"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["s1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4.`", " ", 
              SuperscriptBox["m\[Pi]", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "s1"}], "+", 
                RowBox[{"1.`", " ", "s2"}], "-", 
                RowBox[{"4.`", " ", "t2"}], "-", 
                RowBox[{"6.`", " ", "u1"}], "-", 
                RowBox[{"4.`", " ", "u2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["u1", "2"]}], "+", 
             RowBox[{"5.`", " ", "s1", " ", "t2"}], "-", 
             RowBox[{"1.`", " ", "s1", " ", "u1"}], "+", 
             RowBox[{"1.`", " ", "s2", " ", "u1"}], "+", 
             RowBox[{"5.`", " ", "t2", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "s2", " ", "u2"}], "+", 
             RowBox[{"4.`", " ", "t2", " ", "u2"}], "+", 
             RowBox[{"1.`", " ", "u1", " ", "u2"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2.5`", " ", 
              SuperscriptBox["m\[Tau]", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4.5`"}], " ", "s1"}], "+", 
                RowBox[{"0.5`", " ", "s2"}], "+", 
                RowBox[{"2.5`", " ", "t2"}], "-", 
                RowBox[{"2.5`", " ", "u1"}], "-", 
                RowBox[{"2.5`", " ", "u2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Tau]", "4"]}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5.`"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"2.`", " ", "s1"}], "+", 
                RowBox[{"0.5`", " ", "s2"}], "+", 
                RowBox[{"2.5`", " ", "t2"}], "+", 
                RowBox[{"1.5`", " ", "u1"}], "+", 
                RowBox[{"2.5`", " ", "u2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Tau]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5.`", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "-", 
                RowBox[{"1.`", " ", "s2"}], "-", 
                RowBox[{"5.`", " ", "t2"}], "+", 
                RowBox[{"1.`", " ", "u1"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", "\[Epsilon]A"}], "+", 
       RowBox[{"s1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ImF3", " ", "mud", " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"0.5`", " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "-", 
                RowBox[{"0.5`", " ", "s2"}], "-", 
                RowBox[{"0.5`", " ", "t2"}], "+", 
                RowBox[{"0.5`", " ", "u1"}]}], ")"}], " ", 
              SuperscriptBox["m\[Eta]", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "0.25`"}], " ", 
                    SuperscriptBox["m\[Tau]", "2"]}], "-", 
                   RowBox[{"0.5`", " ", "s1"}], "-", 
                   RowBox[{"0.75`", " ", "s2"}], "+", 
                   RowBox[{"0.25`", " ", "t2"}], "-", 
                   RowBox[{"0.25`", " ", "u1"}], "-", 
                   RowBox[{"0.25`", " ", "u2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"0.25`", " ", 
                 SuperscriptBox["s2", "2"]}], "-", 
                RowBox[{"0.25`", " ", 
                 SuperscriptBox["t2", "2"]}], "-", 
                RowBox[{"0.75`", " ", 
                 SuperscriptBox["u1", "2"]}], "+", 
                RowBox[{"0.5`", " ", "s1", " ", "s2"}], "+", 
                RowBox[{"1.`", " ", "s1", " ", "t2"}], "+", 
                RowBox[{
                 SuperscriptBox["m\[Tau]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "0.25`"}], " ", "s2"}], "-", 
                   RowBox[{"0.25`", " ", "t2"}], "+", 
                   RowBox[{"0.75`", " ", "u1"}]}], ")"}]}], "-", 
                RowBox[{"1.`", " ", "s1", " ", "u1"}], "+", 
                RowBox[{"0.5`", " ", "s2", " ", "u1"}], "+", 
                RowBox[{"1.`", " ", "t2", " ", "u1"}], "+", 
                RowBox[{"0.75`", " ", "s2", " ", "u2"}], "+", 
                RowBox[{"0.25`", " ", "t2", " ", "u2"}], "-", 
                RowBox[{"0.75`", " ", "u1", " ", "u2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Eta]", "2"]}], "+", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["u1", "3"]}], "+", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", 
              SuperscriptBox["s2", "2"]}], "+", 
             RowBox[{"0.25`", " ", "s1", " ", 
              SuperscriptBox["t2", "2"]}], "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", 
              SuperscriptBox["u1", "2"]}], "+", 
             RowBox[{"0.75`", " ", "s1", " ", 
              SuperscriptBox["u1", "2"]}], "-", 
             RowBox[{"0.5`", " ", "t2", " ", 
              SuperscriptBox["u1", "2"]}], "-", 
             RowBox[{"0.25`", " ", "s2", " ", 
              SuperscriptBox["u2", "2"]}], "+", 
             RowBox[{"0.25`", " ", "u1", " ", 
              SuperscriptBox["u2", "2"]}], "+", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "4"], " ", "s2"}], "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "s2"}], "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "t2"}], "+", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "t2"}], "+", 
             RowBox[{"0.75`", " ", "s1", " ", "s2", " ", "t2"}], "+", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["m\[Tau]", "4"], " ", "u1"}], "+", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["s1", "2"], " ", "u1"}], "-", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["s2", "2"], " ", "u1"}], "+", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["t2", "2"], " ", "u1"}], "-", 
             RowBox[{"0.75`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "u1"}], "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "u1"}], "-", 
             RowBox[{"0.25`", " ", "s1", " ", "s2", " ", "u1"}], "+", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "t2", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "s1", " ", "t2", " ", "u1"}], "+", 
             RowBox[{
              SuperscriptBox["m\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"0.25`", " ", "s1"}], "+", 
                   RowBox[{"0.25`", " ", "s2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Tau]", "2"]}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "0.25`"}], " ", "s2"}], "-", 
                   RowBox[{"0.25`", " ", "t2"}], "-", 
                   RowBox[{"0.75`", " ", "u1"}], "+", 
                   RowBox[{"0.25`", " ", "u2"}]}], ")"}]}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"0.25`", " ", "s2"}], "-", 
                   RowBox[{"0.25`", " ", "t2"}], "+", 
                   RowBox[{"0.25`", " ", "u1"}], "+", 
                   RowBox[{"0.25`", " ", "u2"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["s2", "2"], " ", "u2"}], "+", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["u1", "2"], " ", "u2"}], "-", 
             RowBox[{"0.25`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "u2"}], "-", 
             RowBox[{"0.25`", " ", "s1", " ", "t2", " ", "u2"}], "+", 
             RowBox[{"0.25`", " ", "s2", " ", "t2", " ", "u2"}], "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "u1", " ", "u2"}], "+", 
             RowBox[{"0.75`", " ", "s1", " ", "u1", " ", "u2"}], "-", 
             RowBox[{"0.25`", " ", "s2", " ", "u1", " ", "u2"}], "-", 
             RowBox[{"0.5`", " ", "t2", " ", "u1", " ", "u2"}]}], ")"}], " ", 
           "\[Epsilon]A"}], "+", 
          RowBox[{"ImF4", " ", "m\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mud", " ", "m\[Tau]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", 
                 SuperscriptBox["m\[Tau]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3.`", " ", "s1"}], "+", 
                   RowBox[{"1.`", " ", "s2"}], "-", 
                   RowBox[{"1.`", " ", "t2"}], "+", 
                   RowBox[{"1.`", " ", "u1"}], "+", 
                   RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Tau]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2.`", " ", "s1"}], "-", 
                   RowBox[{"2.`", " ", 
                    SuperscriptBox["m\[Tau]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2.`", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   RowBox[{"2.`", " ", "s1"}], "+", 
                   RowBox[{"1.`", " ", "s2"}], "-", 
                   RowBox[{"1.`", " ", "t2"}], "-", 
                   RowBox[{"3.`", " ", "u1"}], "-", 
                   RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
              "\[Epsilon]A"}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "0.5`"}], " ", 
                 SuperscriptBox["m\[Tau]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1.5`", " ", "s1"}], "+", 
                   RowBox[{"0.5`", " ", "s2"}], "-", 
                   RowBox[{"0.5`", " ", "t2"}], "+", 
                   RowBox[{"0.5`", " ", "u1"}], "+", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Tau]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m\[Eta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1.`", " ", "s1"}], "-", 
                   RowBox[{"1.`", " ", 
                    SuperscriptBox["m\[Tau]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1.`", " ", 
                    SuperscriptBox["m\[Pi]", "2"]}], "-", 
                   RowBox[{"1.`", " ", "s1"}], "+", 
                   RowBox[{"0.5`", " ", "s2"}], "-", 
                   RowBox[{"0.5`", " ", "t2"}], "-", 
                   RowBox[{"1.5`", " ", "u1"}], "-", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
              "\[Epsilon]P"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"mud", " ", "s1"}]], 
    RowBox[{"8.`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1.`"}], " ", "ImF2", " ", "mud", " ", "ReF3", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "4"]}], "-", 
       RowBox[{"0.5`", " ", "ImF2", " ", "mud", " ", 
        SuperscriptBox["m\[Eta]", "2"], " ", "ReF3", " ", "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "+", 
       RowBox[{
       "1.5`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "s1", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "+", 
       RowBox[{
       "1.`", " ", "ImF4", " ", "mud", " ", "ReF3", " ", "s1", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "-", 
       RowBox[{
       "0.5`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "s2", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "-", 
       RowBox[{
       "1.`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "t2", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "+", 
       RowBox[{
       "1.`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "u1", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "+", 
       RowBox[{
       "1.`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "u2", " ", 
        "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "2"]}], "+", 
       RowBox[{"1.`", " ", "ImF4", " ", "ReF3", " ", 
        SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "m\[Tau]"}], "-", 
       RowBox[{"0.5`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", 
        SuperscriptBox["s1", "2"], " ", "\[Epsilon]A"}], "-", 
       RowBox[{
       "6.`", " ", "ImF2", " ", "mud", " ", "ReF1", " ", "s1", " ", 
        "\[Epsilon]A"}], "+", 
       RowBox[{"0.5`", " ", "ImF2", " ", "mud", " ", 
        SuperscriptBox["m\[Eta]", "2"], " ", "ReF3", " ", "s1", " ", 
        "\[Epsilon]A"}], "+", 
       RowBox[{"2.`", " ", "ImF2", " ", "mud", " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", "ReF3", " ", "s1", " ", 
        "\[Epsilon]A"}], "-", 
       RowBox[{
       "0.5`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "s1", " ", "s2", 
        " ", "\[Epsilon]A"}], "-", 
       RowBox[{
       "1.`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "s1", " ", "t2", " ",
         "\[Epsilon]A"}], "+", 
       RowBox[{"ImF1", " ", "mud", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.5`"}], " ", "ReF3", " ", 
           SuperscriptBox["m\[Tau]", "4"]}], "+", 
          RowBox[{"ReF3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.5`", " ", "s1"}], "+", 
             RowBox[{"0.5`", " ", "s2"}], "-", 
             RowBox[{"0.5`", " ", "t2"}], "+", 
             RowBox[{"0.5`", " ", "u1"}], "+", 
             RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "+", 
          RowBox[{"6.`", " ", "ReF2", " ", "s1"}], "+", 
          RowBox[{
           SuperscriptBox["m\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.`", " ", "ReF3", " ", "s1"}], "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["m\[Tau]", "2"], " ", "ReF3"}]}], ")"}]}], "+", 
          RowBox[{"ReF3", " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.`", " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "-", 
             RowBox[{"1.`", " ", "s1"}], "+", 
             RowBox[{"0.5`", " ", "s2"}], "-", 
             RowBox[{"0.5`", " ", "t2"}], "-", 
             RowBox[{"1.5`", " ", "u1"}], "-", 
             RowBox[{"0.5`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
        "\[Epsilon]A"}], "-", 
       RowBox[{
       "1.`", " ", "ImF2", " ", "mud", " ", "ReF3", " ", "s1", " ", "u2", " ",
         "\[Epsilon]A"}], "+", 
       RowBox[{"ImF3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mud", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"0.5`", " ", "ReF1"}], "+", 
                RowBox[{"1.`", " ", "ReF2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Tau]", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "ReF4", " ", "s1"}], "+", 
                RowBox[{"ReF2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1.5`"}], " ", "s1"}], "+", 
                   RowBox[{"0.5`", " ", "s2"}], "+", 
                   RowBox[{"1.`", " ", "t2"}], "-", 
                   RowBox[{"1.`", " ", "u1"}], "-", 
                   RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
                RowBox[{"ReF1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1.5`"}], " ", "s1"}], "-", 
                   RowBox[{"0.5`", " ", "s2"}], "+", 
                   RowBox[{"0.5`", " ", "t2"}], "-", 
                   RowBox[{"0.5`", " ", "u1"}], "-", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["m\[Tau]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1.`", " ", "ReF1"}], "+", 
                   RowBox[{"0.5`", " ", "ReF2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Tau]", "2"]}], "-", 
                RowBox[{"1.`", " ", "ReF1", " ", "s1"}], "-", 
                RowBox[{"0.5`", " ", "ReF2", " ", "s1"}]}], ")"}]}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1.`"}], " ", "ReF1"}], "-", 
                   RowBox[{"2.`", " ", "ReF2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Pi]", "2"]}], "+", 
                RowBox[{"ReF1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1.`", " ", "s1"}], "-", 
                   RowBox[{"0.5`", " ", "s2"}], "+", 
                   RowBox[{"0.5`", " ", "t2"}], "+", 
                   RowBox[{"1.5`", " ", "u1"}], "+", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}]}], "+", 
                RowBox[{"ReF2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"0.5`", " ", "s1"}], "+", 
                   RowBox[{"0.5`", " ", "s2"}], "+", 
                   RowBox[{"1.`", " ", "t2"}], "+", 
                   RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", "\[Epsilon]A"}], "-", 
          RowBox[{"1.`", " ", "m\[Tau]", " ", "ReF4", " ", 
           SuperscriptBox["s1", "2"], " ", "\[Epsilon]P"}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["P",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p1",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p2",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p3",
          TraditionalForm], "_"],
        TraditionalForm]}]]}]}], "+", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.818269305283022*^9, 3.836998361326285*^9, 
  3.864401356449798*^9, 3.8644013964249287`*^9, 3.86440164784979*^9, 
  3.864402170127432*^9, 3.864402957725696*^9, 3.864403301026379*^9, 
  3.864403800728653*^9, 3.864407858420624*^9, 3.864408199977838*^9, 
  3.864462108208025*^9, 3.8668364027027283`*^9, 3.866843494792708*^9, 
  3.866892395478901*^9, 3.86689331439959*^9, 3.866893766877679*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"b347b896-04d2-464d-bb1f-260809989e31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mvaasum", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083048667893*^9, 3.818083060457638*^9}, {
  3.818097882140747*^9, 3.818097882959847*^9}, {3.8644007899228907`*^9, 
  3.864400828096374*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"699e7dbf-a203-4dbf-9650-b94436faccb9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.818099626810438*^9, 3.818269305441402*^9, 
  3.8369983614764843`*^9, 3.864408130605332*^9, 3.864408421555284*^9, 
  3.864462108392617*^9, 3.866892412314101*^9, 3.866893314624992*^9, 
  3.866893792159545*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"542ba238-9478-4f0b-8ce9-a88bd950be9e"],

Cell["\<\
        (0.,0.) + 8.*epsA*ImF22*meta2*mpi2 + 
     -  1.*epsA*ImF2*ImF3*meta4*mpi2 + 16.*epsA*ImF22*mpi4 + 
     -  2.*epsA*ImF22*meta2*mtau2 + 4.*epsA*ImF2*ImF4*meta2*mtau2 + 
     -  8.*epsA*ImF22*mpi2*mtau2 + 16.*epsA*ImF2*ImF4*mpi2*mtau2 - 
     -  2.*epsA*ImF2*ImF3*meta2*mpi2*mtau2 + 5.*epsA*ImF22*mtau4 + 
     -  12.*epsA*ImF2*ImF4*mtau4 + 4.*epsA*ImF42*mtau4 - 
     -  (2.*epsP*ImF2*ImF4*meta2*mtau3)/mud - 
     -  (4.*epsP*ImF2*ImF4*mtau5)/mud + 8.*epsA*meta2*mpi2*ReF12 + 
     -  4.*epsA*mpi4*ReF12 + 8.*epsA*meta2*mtau2*ReF12 + 
     -  8.*epsA*mpi2*mtau2*ReF12 + 8.*epsA*mtau4*ReF12 + 
     -  20.*epsA*meta2*mpi2*ReF1*ReF2 + 16.*epsA*mpi4*ReF1*ReF2 + 
     -  8.*epsA*meta2*mtau2*ReF1*ReF2 + 
     -  20.*epsA*mpi2*mtau2*ReF1*ReF2 + 14.*epsA*mtau4*ReF1*ReF2 + 
     -  8.*epsA*meta2*mpi2*ReF22 + 16.*epsA*mpi4*ReF22 + 
     -  2.*epsA*meta2*mtau2*ReF22 + 8.*epsA*mpi2*mtau2*ReF22 + 
     -  5.*epsA*mtau4*ReF22 + 2.*epsA*meta4*mpi2*ReF1*ReF3 - 
     -  1.*epsA*meta2*mpi2*mtau2*ReF1*ReF3 + 
     -  1.*epsA*meta4*mpi2*ReF2*ReF3 - 
     -  2.*epsA*meta2*mpi2*mtau2*ReF2*ReF3 + 
     -  8.*epsA*meta2*mtau2*ReF1*ReF4 + 8.*epsA*mpi2*mtau2*ReF1*ReF4 + 
     -  12.*epsA*mtau4*ReF1*ReF4 - 
     -  (4.*epsP*meta2*mtau3*ReF1*ReF4)/mud - 
     -  (2.*epsP*mtau5*ReF1*ReF4)/mud + 
     -  4.*epsA*meta2*mtau2*ReF2*ReF4 + 
     -  16.*epsA*mpi2*mtau2*ReF2*ReF4 + 12.*epsA*mtau4*ReF2*ReF4 - 
     -  (2.*epsP*meta2*mtau3*ReF2*ReF4)/mud - 
     -  (4.*epsP*mtau5*ReF2*ReF4)/mud + 4.*epsA*mtau4*ReF42 + 
     -  (1.*epsA*ImF22*meta4*mtau4)/s1**2 + 
     -  (4.*epsA*ImF22*meta2*mtau6)/s1**2 + 
     -  (4.*epsA*ImF22*mtau8)/s1**2 + 
     -  (4.*epsA*meta4*mtau4*ReF12)/s1**2 + 
     -  (4.*epsA*meta2*mtau6*ReF12)/s1**2 + 
     -  (1.*epsA*mtau8*ReF12)/s1**2 + 
     -  (4.*epsA*meta4*mtau4*ReF1*ReF2)/s1**2 + 
     -  (10.*epsA*meta2*mtau6*ReF1*ReF2)/s1**2 + 
     -  (4.*epsA*mtau8*ReF1*ReF2)/s1**2 + 
     -  (1.*epsA*meta4*mtau4*ReF22)/s1**2 + 
     -  (4.*epsA*meta2*mtau6*ReF22)/s1**2 + 
     -  (4.*epsA*mtau8*ReF22)/s1**2 - (1.*epsA*ImF22*meta4*mtau2)/s1 - 
     -  (8.*epsA*ImF22*meta2*mpi2*mtau2)/s1 - 
     -  (6.*epsA*ImF22*meta2*mtau4)/s1 - 
     -  (4.*epsA*ImF2*ImF4*meta2*mtau4)/s1 - 
     -  (16.*epsA*ImF22*mpi2*mtau4)/s1 - (8.*epsA*ImF22*mtau6)/s1 - 
     -  (8.*epsA*ImF2*ImF4*mtau6)/s1 - 
     -  (4.*epsA*meta4*mtau2*ReF12)/s1 - 
     -  (8.*epsA*meta2*mpi2*mtau2*ReF12)/s1 - 
     -  (12.*epsA*meta2*mtau4*ReF12)/s1 - 
     -  (4.*epsA*mpi2*mtau4*ReF12)/s1 - (5.*epsA*mtau6*ReF12)/s1 - 
     -  (4.*epsA*meta4*mtau2*ReF1*ReF2)/s1 - 
     -  (20.*epsA*meta2*mpi2*mtau2*ReF1*ReF2)/s1 - 
     -  (18.*epsA*meta2*mtau4*ReF1*ReF2)/s1 - 
     -  (16.*epsA*mpi2*mtau4*ReF1*ReF2)/s1 - 
     -  (14.*epsA*mtau6*ReF1*ReF2)/s1 - 
     -  (1.*epsA*meta4*mtau2*ReF22)/s1 - 
     -  (8.*epsA*meta2*mpi2*mtau2*ReF22)/s1 - 
     -  (6.*epsA*meta2*mtau4*ReF22)/s1 - 
     -  (16.*epsA*mpi2*mtau4*ReF22)/s1 - (8.*epsA*mtau6*ReF22)/s1 - 
     -  (8.*epsA*meta2*mtau4*ReF1*ReF4)/s1 - 
     -  (4.*epsA*mtau6*ReF1*ReF4)/s1 - 
     -  (4.*epsA*meta2*mtau4*ReF2*ReF4)/s1 - 
     -  (8.*epsA*mtau6*ReF2*ReF4)/s1 + 8.*epsA*ImF22*mpi2*s1 + 
     -  2.*epsA*ImF2*ImF3*meta2*mpi2*s1 - 1.*epsA*ImF22*mtau2*s1 - 
     -  4.*epsA*ImF2*ImF4*mtau2*s1 - 4.*epsA*ImF42*mtau2*s1 + 
     -  2.*epsA*ImF2*ImF3*mpi2*mtau2*s1 + 
     -  (2.*epsP*ImF2*ImF4*meta2*mtau*s1)/mud + 
     -  (8.*epsP*ImF2*ImF4*mpi2*mtau*s1)/mud + 
     -  (6.*epsP*ImF2*ImF4*mtau3*s1)/mud + 
     -  (4.*epsP*ImF42*mtau3*s1)/mud - 4.*epsA*mpi2*ReF12*s1 - 
     -  4.*epsA*mtau2*ReF12*s1 - 4.*epsA*mpi2*ReF1*ReF2*s1 - 
     -  4.*epsA*mtau2*ReF1*ReF2*s1 + 8.*epsA*mpi2*ReF22*s1 - 
     -  1.*epsA*mtau2*ReF22*s1 - 2.*epsA*meta2*mpi2*ReF1*ReF3*s1 + 
     -  1.*epsA*mpi2*mtau2*ReF1*ReF3*s1 + 
     -  2.*epsA*meta2*mpi2*ReF2*ReF3*s1 + 
     -  2.*epsA*mpi2*mtau2*ReF2*ReF3*s1 - 8.*epsA*mtau2*ReF1*ReF4*s1 + 
     -  (4.*epsP*meta2*mtau*ReF1*ReF4*s1)/mud + 
     -  (4.*epsP*mpi2*mtau*ReF1*ReF4*s1)/mud + 
     -  (6.*epsP*mtau3*ReF1*ReF4*s1)/mud - 
     -  4.*epsA*mtau2*ReF2*ReF4*s1 + 
     -  (2.*epsP*meta2*mtau*ReF2*ReF4*s1)/mud + 
     -  (8.*epsP*mpi2*mtau*ReF2*ReF4*s1)/mud + 
     -  (6.*epsP*mtau3*ReF2*ReF4*s1)/mud - 4.*epsA*mtau2*ReF42*s1 + 
     -  (4.*epsP*mtau3*ReF42*s1)/mud - 3.*epsA*ImF2*ImF3*mpi2*s12 - 
     -  (2.*epsP*ImF2*ImF4*mtau*s12)/mud - 
     -  (4.*epsP*ImF42*mtau*s12)/mud - 3.*epsA*mpi2*ReF2*ReF3*s12 - 
     -  (4.*epsP*mtau*ReF1*ReF4*s12)/mud - 
     -  (2.*epsP*mtau*ReF2*ReF4*s12)/mud - 
     -  (4.*epsP*mtau*ReF42*s12)/mud - 4.*epsA*ImF22*meta2*s2 - 
     -  1.*epsA*ImF2*ImF3*meta4*s2 - 8.*epsA*ImF22*mpi2*s2 - 
     -  6.*epsA*ImF22*mtau2*s2 - 4.*epsA*ImF2*ImF4*mtau2*s2 - 
     -  2.*epsA*ImF2*ImF3*meta2*mtau2*s2 + 
     -  2.*epsA*ImF2*ImF3*mpi2*mtau2*s2 - 2.*epsA*ImF2*ImF3*mtau4*s2 - 
     -  (2.*epsP*ImF2*ImF4*mtau3*s2)/mud + 8.*epsA*meta2*ReF12*s2 + 
     -  4.*epsA*mpi2*ReF12*s2 - 4.*epsA*meta2*ReF1*ReF2*s2 + 
     -  4.*epsA*mpi2*ReF1*ReF2*s2 + 6.*epsA*mtau2*ReF1*ReF2*s2 - 
     -  4.*epsA*meta2*ReF22*s2 - 8.*epsA*mpi2*ReF22*s2 - 
     -  6.*epsA*mtau2*ReF22*s2 - 2.*epsA*meta4*ReF1*ReF3*s2 - 
     -  3.*epsA*meta2*mpi2*ReF1*ReF3*s2 - 
     -  1.*epsA*meta2*mtau2*ReF1*ReF3*s2 + 
     -  1.*epsA*mpi2*mtau2*ReF1*ReF3*s2 + 2.*epsA*mtau4*ReF1*ReF3*s2 - 
     -  1.*epsA*meta4*ReF2*ReF3*s2 - 
     -  2.*epsA*meta2*mtau2*ReF2*ReF3*s2 + 
     -  2.*epsA*mpi2*mtau2*ReF2*ReF3*s2 - 2.*epsA*mtau4*ReF2*ReF3*s2 + 
     -  4.*epsA*mtau2*ReF1*ReF4*s2 + 
     -  (2.*epsP*mtau3*ReF1*ReF4*s2)/mud - 
     -  4.*epsA*mtau2*ReF2*ReF4*s2 - 
     -  (2.*epsP*mtau3*ReF2*ReF4*s2)/mud + 
     -  (2.*epsA*ImF22*meta2*mtau4*s2)/s1**2 + 
     -  (4.*epsA*ImF22*mtau6*s2)/s1**2 - 
     -  (4.*epsA*meta2*mtau4*ReF12*s2)/s1**2 - 
     -  (2.*epsA*mtau6*ReF12*s2)/s1**2 + 
     -  (2.*epsA*meta2*mtau4*ReF1*ReF2*s2)/s1**2 - 
     -  (2.*epsA*mtau6*ReF1*ReF2*s2)/s1**2 + 
     -  (2.*epsA*meta2*mtau4*ReF22*s2)/s1**2 + 
     -  (4.*epsA*mtau6*ReF22*s2)/s1**2 + 
     -  (2.*epsA*ImF22*meta2*mtau2*s2)/s1 - 
     -  (8.*epsA*ImF22*mpi2*mtau2*s2)/s1 + 
     -  (2.*epsA*ImF22*mtau4*s2)/s1 - 
     -  (4.*epsA*ImF2*ImF4*mtau4*s2)/s1 - 
     -  (4.*epsA*meta2*mtau2*ReF12*s2)/s1 + 
     -  (4.*epsA*mpi2*mtau2*ReF12*s2)/s1 + 
     -  (2.*epsA*mtau4*ReF12*s2)/s1 + 
     -  (2.*epsA*meta2*mtau2*ReF1*ReF2*s2)/s1 + 
     -  (4.*epsA*mpi2*mtau2*ReF1*ReF2*s2)/s1 - 
     -  (4.*epsA*mtau4*ReF1*ReF2*s2)/s1 + 
     -  (2.*epsA*meta2*mtau2*ReF22*s2)/s1 - 
     -  (8.*epsA*mpi2*mtau2*ReF22*s2)/s1 + 
     -  (2.*epsA*mtau4*ReF22*s2)/s1 + 
     -  (4.*epsA*mtau4*ReF1*ReF4*s2)/s1 - 
     -  (4.*epsA*mtau4*ReF2*ReF4*s2)/s1 + 
     -  1.*epsA*ImF2*ImF3*meta2*s1*s2 + 4.*epsA*ImF2*ImF3*mpi2*s1*s2 + 
     -  2.*epsA*ImF2*ImF3*mtau2*s1*s2 - 
     -  (2.*epsP*ImF2*ImF4*mtau*s1*s2)/mud + 
     -  2.*epsA*meta2*ReF1*ReF3*s1*s2 - 1.*epsA*mpi2*ReF1*ReF3*s1*s2 - 
     -  2.*epsA*mtau2*ReF1*ReF3*s1*s2 + 
     -  1.*epsA*meta2*ReF2*ReF3*s1*s2 + 4.*epsA*mpi2*ReF2*ReF3*s1*s2 + 
     -  2.*epsA*mtau2*ReF2*ReF3*s1*s2 + 
     -  (2.*epsP*mtau*ReF1*ReF4*s1*s2)/mud - 
     -  (2.*epsP*mtau*ReF2*ReF4*s1*s2)/mud - 
     -  1.*epsA*ImF2*ImF3*meta2*s22 - 1.*epsA*ImF2*ImF3*mpi2*s22 - 
     -  2.*epsA*ImF2*ImF3*mtau2*s22 + 1.*epsA*meta2*ReF1*ReF3*s22 + 
     -  1.*epsA*mpi2*ReF1*ReF3*s22 + 2.*epsA*mtau2*ReF1*ReF3*s22 - 
     -  1.*epsA*meta2*ReF2*ReF3*s22 - 1.*epsA*mpi2*ReF2*ReF3*s22 - 
     -  2.*epsA*mtau2*ReF2*ReF3*s22 + 
     -  (1.*epsA*ImF22*mtau4*s22)/s1**2 + 
     -  (1.*epsA*mtau4*ReF12*s22)/s1**2 - 
     -  (2.*epsA*mtau4*ReF1*ReF2*s22)/s1**2 + 
     -  (1.*epsA*mtau4*ReF22*s22)/s1**2 + 
     -  (3.*epsA*ImF22*mtau2*s22)/s1 + (3.*epsA*mtau2*ReF12*s22)/s1 - 
     -  (6.*epsA*mtau2*ReF1*ReF2*s22)/s1 + 
     -  (3.*epsA*mtau2*ReF22*s22)/s1 - 8.*epsA*ImF22*meta2*t2 - 
     -  1.*epsA*ImF2*ImF3*meta4*t2 - 16.*epsA*ImF22*mpi2*t2 + 
     -  2.*epsA*ImF2*ImF3*meta2*mpi2*t2 - 20.*epsA*ImF22*mtau2*t2 - 
     -  8.*epsA*ImF2*ImF4*mtau2*t2 - 
     -  2.*epsA*ImF2*ImF3*meta2*mtau2*t2 - 
     -  (4.*epsP*ImF2*ImF4*mtau3*t2)/mud - 8.*epsA*meta2*ReF12*t2 - 
     -  4.*epsA*mpi2*ReF12*t2 - 8.*epsA*mtau2*ReF12*t2 - 
     -  20.*epsA*meta2*ReF1*ReF2*t2 - 16.*epsA*mpi2*ReF1*ReF2*t2 - 
     -  26.*epsA*mtau2*ReF1*ReF2*t2 - 8.*epsA*meta2*ReF22*t2 - 
     -  16.*epsA*mpi2*ReF22*t2 - 20.*epsA*mtau2*ReF22*t2 - 
     -  2.*epsA*meta4*ReF1*ReF3*t2 + 1.*epsA*meta2*mpi2*ReF1*ReF3*t2 - 
     -  1.*epsA*meta2*mtau2*ReF1*ReF3*t2 - 
     -  1.*epsA*meta4*ReF2*ReF3*t2 + 2.*epsA*meta2*mpi2*ReF2*ReF3*t2 - 
     -  2.*epsA*meta2*mtau2*ReF2*ReF3*t2 - 
     -  4.*epsA*mtau2*ReF1*ReF4*t2 - 
     -  (2.*epsP*mtau3*ReF1*ReF4*t2)/mud - 
     -  8.*epsA*mtau2*ReF2*ReF4*t2 - 
     -  (4.*epsP*mtau3*ReF2*ReF4*t2)/mud + 
     -  (4.*epsA*ImF22*meta2*mtau4*t2)/s1**2 + 
     -  (8.*epsA*ImF22*mtau6*t2)/s1**2 + 
     -  (4.*epsA*meta2*mtau4*ReF12*t2)/s1**2 + 
     -  (2.*epsA*mtau6*ReF12*t2)/s1**2 + 
     -  (10.*epsA*meta2*mtau4*ReF1*ReF2*t2)/s1**2 + 
     -  (8.*epsA*mtau6*ReF1*ReF2*t2)/s1**2 + 
     -  (4.*epsA*meta2*mtau4*ReF22*t2)/s1**2 + 
     -  (8.*epsA*mtau6*ReF22*t2)/s1**2 + 
     -  (4.*epsA*ImF22*meta2*mtau2*t2)/s1 - 
     -  (16.*epsA*ImF22*mpi2*mtau2*t2)/s1 + 
     -  (4.*epsA*ImF22*mtau4*t2)/s1 - 
     -  (8.*epsA*ImF2*ImF4*mtau4*t2)/s1 + 
     -  (4.*epsA*meta2*mtau2*ReF12*t2)/s1 - 
     -  (4.*epsA*mpi2*mtau2*ReF12*t2)/s1 - 
     -  (2.*epsA*mtau4*ReF12*t2)/s1 + 
     -  (10.*epsA*meta2*mtau2*ReF1*ReF2*t2)/s1 - 
     -  (16.*epsA*mpi2*mtau2*ReF1*ReF2*t2)/s1 - 
     -  (2.*epsA*mtau4*ReF1*ReF2*t2)/s1 + 
     -  (4.*epsA*meta2*mtau2*ReF22*t2)/s1 - 
     -  (16.*epsA*mpi2*mtau2*ReF22*t2)/s1 + 
     -  (4.*epsA*mtau4*ReF22*t2)/s1 - 
     -  (4.*epsA*mtau4*ReF1*ReF4*t2)/s1 - 
     -  (8.*epsA*mtau4*ReF2*ReF4*t2)/s1 + 8.*epsA*ImF22*s1*t2 + 
     -  2.*epsA*ImF2*ImF3*meta2*s1*t2 - 2.*epsA*ImF2*ImF3*mpi2*s1*t2 + 
     -  2.*epsA*ImF2*ImF3*mtau2*s1*t2 - 
     -  (4.*epsP*ImF2*ImF4*mtau*s1*t2)/mud + 8.*epsA*ReF12*s1*t2 + 
     -  20.*epsA*ReF1*ReF2*s1*t2 + 8.*epsA*ReF22*s1*t2 + 
     -  4.*epsA*meta2*ReF1*ReF3*s1*t2 - 1.*epsA*mpi2*ReF1*ReF3*s1*t2 + 
     -  1.*epsA*mtau2*ReF1*ReF3*s1*t2 + 
     -  2.*epsA*meta2*ReF2*ReF3*s1*t2 - 2.*epsA*mpi2*ReF2*ReF3*s1*t2 + 
     -  2.*epsA*mtau2*ReF2*ReF3*s1*t2 - 
     -  (2.*epsP*mtau*ReF1*ReF4*s1*t2)/mud - 
     -  (4.*epsP*mtau*ReF2*ReF4*s1*t2)/mud - 
     -  1.*epsA*ImF2*ImF3*s12*t2 - 2.*epsA*ReF1*ReF3*s12*t2 - 
     -  1.*epsA*ReF2*ReF3*s12*t2 - 3.*epsA*ImF2*ImF3*meta2*s2*t2 - 
     -  2.*epsA*ImF2*ImF3*mpi2*s2*t2 - 2.*epsA*ImF2*ImF3*mtau2*s2*t2 - 
     -  1.*epsA*mpi2*ReF1*ReF3*s2*t2 + 2.*epsA*mtau2*ReF1*ReF3*s2*t2 - 
     -  3.*epsA*meta2*ReF2*ReF3*s2*t2 - 2.*epsA*mpi2*ReF2*ReF3*s2*t2 - 
     -  2.*epsA*mtau2*ReF2*ReF3*s2*t2 + 
     -  (4.*epsA*ImF22*mtau4*s2*t2)/s1**2 - 
     -  (2.*epsA*mtau4*ReF12*s2*t2)/s1**2 - 
     -  (2.*epsA*mtau4*ReF1*ReF2*s2*t2)/s1**2 + 
     -  (4.*epsA*mtau4*ReF22*s2*t2)/s1**2 + 
     -  (12.*epsA*ImF22*mtau2*s2*t2)/s1 - 
     -  (6.*epsA*mtau2*ReF12*s2*t2)/s1 - 
     -  (6.*epsA*mtau2*ReF1*ReF2*s2*t2)/s1 + 
     -  (12.*epsA*mtau2*ReF22*s2*t2)/s1 + 3.*epsA*ImF2*ImF3*s1*s2*t2 + 
     -  3.*epsA*ReF1*ReF3*s1*s2*t2 + 3.*epsA*ReF2*ReF3*s1*s2*t2 - 
     -  2.*epsA*ImF2*ImF3*meta2*t22 - 1.*epsA*meta2*ReF1*ReF3*t22 - 
     -  2.*epsA*meta2*ReF2*ReF3*t22 + 
     -  (4.*epsA*ImF22*mtau4*t22)/s1**2 + 
     -  (1.*epsA*mtau4*ReF12*t22)/s1**2 + 
     -  (4.*epsA*mtau4*ReF1*ReF2*t22)/s1**2 + 
     -  (4.*epsA*mtau4*ReF22*t22)/s1**2 + 
     -  (12.*epsA*ImF22*mtau2*t22)/s1 + (3.*epsA*mtau2*ReF12*t22)/s1 + 
     -  (12.*epsA*mtau2*ReF1*ReF2*t22)/s1 + 
     -  (12.*epsA*mtau2*ReF22*t22)/s1 + 2.*epsA*ImF2*ImF3*s1*t22 + 
     -  1.*epsA*ReF1*ReF3*s1*t22 + 2.*epsA*ReF2*ReF3*s1*t22 + 
     -  4.*epsA*ImF22*meta2*u1 + 1.*epsA*ImF2*ImF3*meta4*u1 - 
     -  2.*epsA*ImF2*ImF3*meta2*mpi2*u1 + 8.*epsA*ImF22*mtau2*u1 + 
     -  3.*epsA*ImF2*ImF3*meta2*mtau2*u1 + 
     -  2.*epsA*ImF2*ImF3*mtau4*u1 + 
     -  (4.*epsP*ImF2*ImF4*mtau3*u1)/mud - 8.*epsA*meta2*ReF12*u1 - 
     -  12.*epsA*mpi2*ReF12*u1 - 16.*epsA*mtau2*ReF12*u1 + 
     -  4.*epsA*meta2*ReF1*ReF2*u1 - 24.*epsA*mpi2*ReF1*ReF2*u1 - 
     -  10.*epsA*mtau2*ReF1*ReF2*u1 + 4.*epsA*meta2*ReF22*u1 + 
     -  8.*epsA*mtau2*ReF22*u1 + 2.*epsA*meta4*ReF1*ReF3*u1 - 
     -  1.*epsA*meta2*mpi2*ReF1*ReF3*u1 + 
     -  3.*epsA*meta2*mtau2*ReF1*ReF3*u1 + 
     -  1.*epsA*mtau4*ReF1*ReF3*u1 + 1.*epsA*meta4*ReF2*ReF3*u1 - 
     -  2.*epsA*meta2*mpi2*ReF2*ReF3*u1 + 
     -  3.*epsA*meta2*mtau2*ReF2*ReF3*u1 + 
     -  2.*epsA*mtau4*ReF2*ReF3*u1 - 12.*epsA*mtau2*ReF1*ReF4*u1 + 
     -  (2.*epsP*mtau3*ReF1*ReF4*u1)/mud + 
     -  (4.*epsP*mtau3*ReF2*ReF4*u1)/mud - 
     -  (4.*epsA*ImF22*meta2*mtau4*u1)/s1**2 - 
     -  (8.*epsA*ImF22*mtau6*u1)/s1**2 - 
     -  (4.*epsA*meta2*mtau4*ReF12*u1)/s1**2 - 
     -  (2.*epsA*mtau6*ReF12*u1)/s1**2 - 
     -  (10.*epsA*meta2*mtau4*ReF1*ReF2*u1)/s1**2 - 
     -  (8.*epsA*mtau6*ReF1*ReF2*u1)/s1**2 - 
     -  (4.*epsA*meta2*mtau4*ReF22*u1)/s1**2 - 
     -  (8.*epsA*mtau6*ReF22*u1)/s1**2 + 
     -  (16.*epsA*ImF22*mpi2*mtau2*u1)/s1 + 
     -  (4.*epsA*ImF22*mtau4*u1)/s1 + 
     -  (8.*epsA*ImF2*ImF4*mtau4*u1)/s1 + 
     -  (12.*epsA*meta2*mtau2*ReF12*u1)/s1 + 
     -  (4.*epsA*mpi2*mtau2*ReF12*u1)/s1 + 
     -  (10.*epsA*mtau4*ReF12*u1)/s1 + 
     -  (6.*epsA*meta2*mtau2*ReF1*ReF2*u1)/s1 + 
     -  (16.*epsA*mpi2*mtau2*ReF1*ReF2*u1)/s1 + 
     -  (22.*epsA*mtau4*ReF1*ReF2*u1)/s1 + 
     -  (16.*epsA*mpi2*mtau2*ReF22*u1)/s1 + 
     -  (4.*epsA*mtau4*ReF22*u1)/s1 + 
     -  (4.*epsA*mtau4*ReF1*ReF4*u1)/s1 + 
     -  (8.*epsA*mtau4*ReF2*ReF4*u1)/s1 - 4.*epsA*ImF22*s1*u1 - 
     -  2.*epsA*ImF2*ImF3*meta2*s1*u1 - 6.*epsA*ImF2*ImF3*mpi2*s1*u1 - 
     -  3.*epsA*ImF2*ImF3*mtau2*s1*u1 + 8.*epsA*ReF12*s1*u1 - 
     -  4.*epsA*ReF1*ReF2*s1*u1 - 4.*epsA*ReF22*s1*u1 - 
     -  4.*epsA*meta2*ReF1*ReF3*s1*u1 - 3.*epsA*mpi2*ReF1*ReF3*s1*u1 - 
     -  3.*epsA*mtau2*ReF1*ReF3*s1*u1 - 
     -  2.*epsA*meta2*ReF2*ReF3*s1*u1 - 6.*epsA*mpi2*ReF2*ReF3*s1*u1 - 
     -  3.*epsA*mtau2*ReF2*ReF3*s1*u1 - 
     -  (6.*epsP*mtau*ReF1*ReF4*s1*u1)/mud + 
     -  1.*epsA*ImF2*ImF3*s12*u1 + 2.*epsA*ReF1*ReF3*s12*u1 + 
     -  1.*epsA*ReF2*ReF3*s12*u1 + 4.*epsA*ImF22*s2*u1 + 
     -  4.*epsA*ImF2*ImF3*meta2*s2*u1 + 2.*epsA*ImF2*ImF3*mpi2*s2*u1 + 
     -  5.*epsA*ImF2*ImF3*mtau2*s2*u1 - 8.*epsA*ReF12*s2*u1 + 
     -  4.*epsA*ReF1*ReF2*s2*u1 + 4.*epsA*ReF22*s2*u1 + 
     -  2.*epsA*meta2*ReF1*ReF3*s2*u1 + 1.*epsA*mpi2*ReF1*ReF3*s2*u1 - 
     -  2.*epsA*mtau2*ReF1*ReF3*s2*u1 + 
     -  4.*epsA*meta2*ReF2*ReF3*s2*u1 + 2.*epsA*mpi2*ReF2*ReF3*s2*u1 + 
     -  5.*epsA*mtau2*ReF2*ReF3*s2*u1 - 
     -  (4.*epsA*ImF22*mtau4*s2*u1)/s1**2 + 
     -  (2.*epsA*mtau4*ReF12*s2*u1)/s1**2 + 
     -  (2.*epsA*mtau4*ReF1*ReF2*s2*u1)/s1**2 - 
     -  (4.*epsA*mtau4*ReF22*s2*u1)/s1**2 - 
     -  (8.*epsA*ImF22*mtau2*s2*u1)/s1 - 
     -  (2.*epsA*mtau2*ReF12*s2*u1)/s1 + 
     -  (10.*epsA*mtau2*ReF1*ReF2*s2*u1)/s1 - 
     -  (8.*epsA*mtau2*ReF22*s2*u1)/s1 - 2.*epsA*ImF2*ImF3*s1*s2*u1 - 
     -  1.*epsA*ReF1*ReF3*s1*s2*u1 - 2.*epsA*ReF2*ReF3*s1*s2*u1 + 
     -  1.*epsA*ImF2*ImF3*s22*u1 - 1.*epsA*ReF1*ReF3*s22*u1 + 
     -  1.*epsA*ReF2*ReF3*s22*u1 + 8.*epsA*ImF22*t2*u1 + 
     -  5.*epsA*ImF2*ImF3*meta2*t2*u1 + 
     -  4.*epsA*ImF2*ImF3*mtau2*t2*u1 + 8.*epsA*ReF12*t2*u1 + 
     -  20.*epsA*ReF1*ReF2*t2*u1 + 8.*epsA*ReF22*t2*u1 + 
     -  4.*epsA*meta2*ReF1*ReF3*t2*u1 + 
     -  2.*epsA*mtau2*ReF1*ReF3*t2*u1 + 
     -  5.*epsA*meta2*ReF2*ReF3*t2*u1 + 
     -  4.*epsA*mtau2*ReF2*ReF3*t2*u1 - 
     -  (8.*epsA*ImF22*mtau4*t2*u1)/s1**2 - 
     -  (2.*epsA*mtau4*ReF12*t2*u1)/s1**2 - 
     -  (8.*epsA*mtau4*ReF1*ReF2*t2*u1)/s1**2 - 
     -  (8.*epsA*mtau4*ReF22*t2*u1)/s1**2 - 
     -  (16.*epsA*ImF22*mtau2*t2*u1)/s1 + 
     -  (2.*epsA*mtau2*ReF12*t2*u1)/s1 - 
     -  (4.*epsA*mtau2*ReF1*ReF2*t2*u1)/s1 - 
     -  (16.*epsA*mtau2*ReF22*t2*u1)/s1 - 5.*epsA*ImF2*ImF3*s1*t2*u1 - 
     -  4.*epsA*ReF1*ReF3*s1*t2*u1 - 5.*epsA*ReF2*ReF3*s1*t2*u1 + 
     -  3.*epsA*ImF2*ImF3*s2*t2*u1 + 3.*epsA*ReF2*ReF3*s2*t2*u1 + 
     -  2.*epsA*ImF2*ImF3*t22*u1 + 1.*epsA*ReF1*ReF3*t22*u1 + 
     -  2.*epsA*ReF2*ReF3*t22*u1 - 4.*epsA*ImF22*u12 - 
     -  3.*epsA*ImF2*ImF3*meta2*u12 - 4.*epsA*ImF2*ImF3*mtau2*u12 + 
     -  8.*epsA*ReF12*u12 - 4.*epsA*ReF1*ReF2*u12 - 
     -  4.*epsA*ReF22*u12 - 3.*epsA*meta2*ReF1*ReF3*u12 - 
     -  2.*epsA*mtau2*ReF1*ReF3*u12 - 3.*epsA*meta2*ReF2*ReF3*u12 - 
     -  4.*epsA*mtau2*ReF2*ReF3*u12 + 
     -  (4.*epsA*ImF22*mtau4*u12)/s1**2 + 
     -  (1.*epsA*mtau4*ReF12*u12)/s1**2 + 
     -  (4.*epsA*mtau4*ReF1*ReF2*u12)/s1**2 + 
     -  (4.*epsA*mtau4*ReF22*u12)/s1**2 + 
     -  (4.*epsA*ImF22*mtau2*u12)/s1 - (5.*epsA*mtau2*ReF12*u12)/s1 - 
     -  (8.*epsA*mtau2*ReF1*ReF2*u12)/s1 + 
     -  (4.*epsA*mtau2*ReF22*u12)/s1 + 3.*epsA*ImF2*ImF3*s1*u12 + 
     -  3.*epsA*ReF1*ReF3*s1*u12 + 3.*epsA*ReF2*ReF3*s1*u12 - 
     -  3.*epsA*ImF2*ImF3*s2*u12 - 3.*epsA*ReF2*ReF3*s2*u12 - 
     -  4.*epsA*ImF2*ImF3*t2*u12 - 2.*epsA*ReF1*ReF3*t2*u12 - 
     -  4.*epsA*ReF2*ReF3*t2*u12 + 2.*epsA*ImF2*ImF3*u13 + 
     -  1.*epsA*ReF1*ReF3*u13 + 2.*epsA*ReF2*ReF3*u13 - 
     -  16.*epsA*ImF22*mpi2*u2 - 2.*epsA*ImF2*ImF3*meta2*mpi2*u2 - 
     -  4.*epsA*ImF22*mtau2*u2 - 8.*epsA*ImF2*ImF4*mtau2*u2 + 
     -  (4.*epsP*ImF2*ImF4*mtau3*u2)/mud - 4.*epsA*mpi2*ReF12*u2 - 
     -  4.*epsA*mtau2*ReF12*u2 - 16.*epsA*mpi2*ReF1*ReF2*u2 - 
     -  10.*epsA*mtau2*ReF1*ReF2*u2 - 16.*epsA*mpi2*ReF22*u2 - 
     -  4.*epsA*mtau2*ReF22*u2 - 1.*epsA*meta2*mpi2*ReF1*ReF3*u2 - 
     -  2.*epsA*meta2*mpi2*ReF2*ReF3*u2 - 4.*epsA*mtau2*ReF1*ReF4*u2 + 
     -  (2.*epsP*mtau3*ReF1*ReF4*u2)/mud - 
     -  8.*epsA*mtau2*ReF2*ReF4*u2 + 
     -  (4.*epsP*mtau3*ReF2*ReF4*u2)/mud - 
     -  (4.*epsA*ImF22*meta2*mtau4*u2)/s1**2 - 
     -  (8.*epsA*ImF22*mtau6*u2)/s1**2 - 
     -  (4.*epsA*meta2*mtau4*ReF12*u2)/s1**2 - 
     -  (2.*epsA*mtau6*ReF12*u2)/s1**2 - 
     -  (10.*epsA*meta2*mtau4*ReF1*ReF2*u2)/s1**2 - 
     -  (8.*epsA*mtau6*ReF1*ReF2*u2)/s1**2 - 
     -  (4.*epsA*meta2*mtau4*ReF22*u2)/s1**2 - 
     -  (8.*epsA*mtau6*ReF22*u2)/s1**2 + 
     -  (4.*epsA*ImF22*meta2*mtau2*u2)/s1 + 
     -  (16.*epsA*ImF22*mpi2*mtau2*u2)/s1 + 
     -  (12.*epsA*ImF22*mtau4*u2)/s1 + 
     -  (8.*epsA*ImF2*ImF4*mtau4*u2)/s1 + 
     -  (4.*epsA*meta2*mtau2*ReF12*u2)/s1 + 
     -  (4.*epsA*mpi2*mtau2*ReF12*u2)/s1 + 
     -  (6.*epsA*mtau4*ReF12*u2)/s1 + 
     -  (10.*epsA*meta2*mtau2*ReF1*ReF2*u2)/s1 + 
     -  (16.*epsA*mpi2*mtau2*ReF1*ReF2*u2)/s1 + 
     -  (18.*epsA*mtau4*ReF1*ReF2*u2)/s1 + 
     -  (4.*epsA*meta2*mtau2*ReF22*u2)/s1 + 
     -  (16.*epsA*mpi2*mtau2*ReF22*u2)/s1 + 
     -  (12.*epsA*mtau4*ReF22*u2)/s1 + 
     -  (4.*epsA*mtau4*ReF1*ReF4*u2)/s1 + 
     -  (8.*epsA*mtau4*ReF2*ReF4*u2)/s1 + 
     -  2.*epsA*ImF2*ImF3*mpi2*s1*u2 - 
     -  (4.*epsP*ImF2*ImF4*mtau*s1*u2)/mud + 
     -  1.*epsA*mpi2*ReF1*ReF3*s1*u2 + 2.*epsA*mpi2*ReF2*ReF3*s1*u2 - 
     -  (2.*epsP*mtau*ReF1*ReF4*s1*u2)/mud - 
     -  (4.*epsP*mtau*ReF2*ReF4*s1*u2)/mud + 8.*epsA*ImF22*s2*u2 + 
     -  3.*epsA*ImF2*ImF3*meta2*s2*u2 + 2.*epsA*ImF2*ImF3*mpi2*s2*u2 + 
     -  4.*epsA*ImF2*ImF3*mtau2*s2*u2 - 4.*epsA*ReF12*s2*u2 - 
     -  4.*epsA*ReF1*ReF2*s2*u2 + 8.*epsA*ReF22*s2*u2 + 
     -  3.*epsA*meta2*ReF1*ReF3*s2*u2 + 1.*epsA*mpi2*ReF1*ReF3*s2*u2 - 
     -  1.*epsA*mtau2*ReF1*ReF3*s2*u2 + 
     -  3.*epsA*meta2*ReF2*ReF3*s2*u2 + 2.*epsA*mpi2*ReF2*ReF3*s2*u2 + 
     -  4.*epsA*mtau2*ReF2*ReF3*s2*u2 - 
     -  (4.*epsA*ImF22*mtau4*s2*u2)/s1**2 + 
     -  (2.*epsA*mtau4*ReF12*s2*u2)/s1**2 + 
     -  (2.*epsA*mtau4*ReF1*ReF2*s2*u2)/s1**2 - 
     -  (4.*epsA*mtau4*ReF22*s2*u2)/s1**2 - 
     -  (4.*epsA*ImF22*mtau2*s2*u2)/s1 + 
     -  (2.*epsA*mtau2*ReF12*s2*u2)/s1 + 
     -  (2.*epsA*mtau2*ReF1*ReF2*s2*u2)/s1 - 
     -  (4.*epsA*mtau2*ReF22*s2*u2)/s1 - 3.*epsA*ImF2*ImF3*s1*s2*u2 - 
     -  3.*epsA*ReF2*ReF3*s1*s2*u2 + 1.*epsA*ImF2*ImF3*s22*u2 - 
     -  1.*epsA*ReF1*ReF3*s22*u2 + 1.*epsA*ReF2*ReF3*s22*u2 + 
     -  16.*epsA*ImF22*t2*u2 + 2.*epsA*ImF2*ImF3*meta2*t2*u2 + 
     -  4.*epsA*ReF12*t2*u2 + 16.*epsA*ReF1*ReF2*t2*u2 + 
     -  16.*epsA*ReF22*t2*u2 + 1.*epsA*meta2*ReF1*ReF3*t2*u2 + 
     -  2.*epsA*meta2*ReF2*ReF3*t2*u2 - 
     -  (8.*epsA*ImF22*mtau4*t2*u2)/s1**2 - 
     -  (2.*epsA*mtau4*ReF12*t2*u2)/s1**2 - 
     -  (8.*epsA*mtau4*ReF1*ReF2*t2*u2)/s1**2 - 
     -  (8.*epsA*mtau4*ReF22*t2*u2)/s1**2 - 
     -  (8.*epsA*ImF22*mtau2*t2*u2)/s1 - 
     -  (2.*epsA*mtau2*ReF12*t2*u2)/s1 - 
     -  (8.*epsA*mtau2*ReF1*ReF2*t2*u2)/s1 - 
     -  (8.*epsA*mtau2*ReF22*t2*u2)/s1 - 2.*epsA*ImF2*ImF3*s1*t2*u2 - 
     -  1.*epsA*ReF1*ReF3*s1*t2*u2 - 2.*epsA*ReF2*ReF3*s1*t2*u2 + 
     -  2.*epsA*ImF2*ImF3*s2*t2*u2 + 1.*epsA*ReF1*ReF3*s2*t2*u2 + 
     -  2.*epsA*ReF2*ReF3*s2*t2*u2 - 8.*epsA*ImF22*u1*u2 - 
     -  3.*epsA*ImF2*ImF3*meta2*u1*u2 - 
     -  4.*epsA*ImF2*ImF3*mtau2*u1*u2 + 4.*epsA*ReF12*u1*u2 + 
     -  4.*epsA*ReF1*ReF2*u1*u2 - 8.*epsA*ReF22*u1*u2 - 
     -  3.*epsA*meta2*ReF1*ReF3*u1*u2 - 
     -  2.*epsA*mtau2*ReF1*ReF3*u1*u2 - 
     -  3.*epsA*meta2*ReF2*ReF3*u1*u2 - 
     -  4.*epsA*mtau2*ReF2*ReF3*u1*u2 + 
     -  (8.*epsA*ImF22*mtau4*u1*u2)/s1**2 + 
     -  (2.*epsA*mtau4*ReF12*u1*u2)/s1**2 + 
     -  (8.*epsA*mtau4*ReF1*ReF2*u1*u2)/s1**2 + 
     -  (8.*epsA*mtau4*ReF22*u1*u2)/s1**2 - 
     -  (6.*epsA*mtau2*ReF12*u1*u2)/s1 - 
     -  (12.*epsA*mtau2*ReF1*ReF2*u1*u2)/s1 + 
     -  3.*epsA*ImF2*ImF3*s1*u1*u2 + 3.*epsA*ReF1*ReF3*s1*u1*u2 + 
     -  3.*epsA*ReF2*ReF3*s1*u1*u2 - 5.*epsA*ImF2*ImF3*s2*u1*u2 - 
     -  1.*epsA*ReF1*ReF3*s2*u1*u2 - 5.*epsA*ReF2*ReF3*s2*u1*u2 - 
     -  4.*epsA*ImF2*ImF3*t2*u1*u2 - 2.*epsA*ReF1*ReF3*t2*u1*u2 - 
     -  4.*epsA*ReF2*ReF3*t2*u1*u2 + 4.*epsA*ImF2*ImF3*u12*u2 + 
     -  2.*epsA*ReF1*ReF3*u12*u2 + 4.*epsA*ReF2*ReF3*u12*u2 - 
     -  (8.*epsilonPp1p2p3*(-0.5*epsA*ImF2*meta2*mtau2*mud*ReF3 - 
     -       1.*epsA*ImF2*mtau4*mud*ReF3 - 6.*epsA*ImF2*mud*ReF1*s1 + 
     -       0.5*epsA*ImF2*meta2*mud*ReF3*s1 + 
     -       2.*epsA*ImF2*mpi2*mud*ReF3*s1 + 
     -       1.5*epsA*ImF2*mtau2*mud*ReF3*s1 + 
     -       1.*epsA*ImF4*mtau2*mud*ReF3*s1 + 
     -       1.*epsP*ImF4*mtau*ReF3*s12 - 0.5*epsA*ImF2*mud*ReF3*s12 - 
     -       0.5*epsA*ImF2*mtau2*mud*ReF3*s2 - 
     -       0.5*epsA*ImF2*mud*ReF3*s1*s2 - 
     -       1.*epsA*ImF2*mtau2*mud*ReF3*t2 - 
     -       1.*epsA*ImF2*mud*ReF3*s1*t2 + 
     -       1.*epsA*ImF2*mtau2*mud*ReF3*u1 + 
     -       epsA*ImF1*mud*(-0.5*mtau4*ReF3 + 6.*ReF2*s1 + 
     -          meta2*(-1.*mtau2*ReF3 + 1.*ReF3*s1) + 
     -          ReF3*s1*(1.*mpi2 - 1.*s1 + 0.5*s2 - 0.5*t2 - 1.5*u1 - 
     -             0.5*u2) + 
     -          mtau2*ReF3*(1.5*s1 + 0.5*s2 - 0.5*t2 + 0.5*u1 + 0.5*u2)
     -          ) + 1.*epsA*ImF2*mtau2*mud*ReF3*u2 - 
     -       1.*epsA*ImF2*mud*ReF3*s1*u2 + 
     -       ImF3*(-1.*epsP*mtau*ReF4*s12 + 
     -          epsA*mud*(mtau4*(0.5*ReF1 + 1.*ReF2) + 
     -             meta2*(mtau2*(1.*ReF1 + 0.5*ReF2) - 1.*ReF1*s1 - 
     -                0.5*ReF2*s1) + 
     -             mtau2*(-1.*ReF4*s1 + 
     -                ReF2*(-1.5*s1 + 0.5*s2 + 1.*t2 - 1.*u1 - 
     -                   1.*u2) + 
     -                ReF1*(-1.5*s1 - 0.5*s2 + 0.5*t2 - 0.5*u1 - 
     -                   0.5*u2)) + 
     -             s1*(mpi2*(-1.*ReF1 - 2.*ReF2) + 
     -                ReF1*(1.*s1 - 0.5*s2 + 0.5*t2 + 1.5*u1 + 
     -                   0.5*u2) + 
     -                ReF2*(0.5*s1 + 0.5*s2 + 1.*t2 + 1.*u2))))))/
     -   (mud*s1) + (4.*epsA*ImF12*
     -     (0.25*mtau8 + meta4*(1.*mtau4 - 1.*mtau2*s1) + 
     -       mtau6*(-1.25*s1 - 0.5*s2 + 0.5*t2 - 0.5*u1 - 0.5*u2) + 
     -       s12*(1.*mpi4 + 2.*s1*t2 + 2.*s1*u1 - 2.*s2*u1 + 
     -          2.*t2*u1 + 2.*u12 + 
     -          mpi2*(-1.*s1 + 1.*s2 - 1.*t2 - 3.*u1 - 1.*u2) - 
     -          1.*s2*u2 + 1.*t2*u2 + 1.*u1*u2) + 
     -       meta2*(1.*mtau6 + s12*(2.*mpi2 + 2.*s2 - 2.*t2 - 2.*u1) + 
     -          mtau4*(-3.*s1 - 1.*s2 + 1.*t2 - 1.*u1 - 1.*u2) + 
     -          mtau2*s1*(-2.*mpi2 + 2.*s1 - 1.*s2 + 1.*t2 + 3.*u1 + 
     -             1.*u2)) + 
     -       mtau2*s1*(-1.*s12 + 0.75*s22 - 1.5*s2*t2 + 0.75*t22 - 
     -          0.5*s2*u1 + 0.5*t2*u1 - 1.25*u12 + 
     -          s1*(-2.*t2 - 4.*u1 - 1.*u2) + 0.5*s2*u2 - 0.5*t2*u2 - 
     -          1.5*u1*u2 + mpi2*
     -           (2.*s1 + 1.*s2 - 1.*t2 + 1.*u1 + 1.*u2) - 0.25*u22) + 
     -       mtau4*(-1.*mpi2*s1 + 2.*s12 + 0.25*s22 - 0.5*s2*t2 + 
     -          0.25*t22 + 0.5*s2*u1 - 0.5*t2*u1 + 0.25*u12 + 
     -          0.5*s2*u2 - 0.5*t2*u2 + 0.5*u1*u2 + 
     -          s1*(0.5*s2 - 0.5*t2 + 2.5*u1 + 1.5*u2) + 0.25*u22)))/
     -   s1**2 + (4.*epsA*ImF22*mtau4*u22)/s1**2 + 
     -  (1.*epsA*mtau4*ReF12*u22)/s1**2 + 
     -  (4.*epsA*mtau4*ReF1*ReF2*u22)/s1**2 + 
     -  (4.*epsA*mtau4*ReF22*u22)/s1**2 - 
     -  (4.*epsA*ImF22*mtau2*u22)/s1 - (1.*epsA*mtau2*ReF12*u22)/s1 - 
     -  (4.*epsA*mtau2*ReF1*ReF2*u22)/s1 - 
     -  (4.*epsA*mtau2*ReF22*u22)/s1 - 2.*epsA*ImF2*ImF3*s2*u22 - 
     -  1.*epsA*ReF1*ReF3*s2*u22 - 2.*epsA*ReF2*ReF3*s2*u22 + 
     -  2.*epsA*ImF2*ImF3*u1*u22 + 1.*epsA*ReF1*ReF3*u1*u22 + 
     -  2.*epsA*ReF2*ReF3*u1*u22 + 
     -  (4.*ImF1*(epsA*ImF2*mud*
     -        (1.*mtau8 + meta4*(1.*mtau4 - 1.*mtau2*s1) + 
     -          mtau6*(-3.5*s1 - 0.5*s2 + 2.*t2 - 2.*u1 - 2.*u2) + 
     -          s12*(4.*mpi4 + 5.*s1*t2 - 1.*s1*u1 + 1.*s2*u1 + 
     -             5.*t2*u1 - 1.*u12 + 
     -             mpi2*(-1.*s1 + 1.*s2 - 4.*t2 - 6.*u1 - 4.*u2) - 
     -             1.*s2*u2 + 4.*t2*u2 + 1.*u1*u2) + 
     -          meta2*(2.5*mtau6 + 
     -             s12*(5.*mpi2 - 1.*s2 - 5.*t2 + 1.*u1) + 
     -             mtau4*(-4.5*s1 + 0.5*s2 + 2.5*t2 - 2.5*u1 - 
     -                2.5*u2) + 
     -             mtau2*s1*(-5.*mpi2 + 2.*s1 + 0.5*s2 + 2.5*t2 + 
     -                1.5*u1 + 2.5*u2)) + 
     -          mtau2*s1*(-1.*s12 - 1.5*s22 - 1.5*s2*t2 + 3.*t22 + 
     -             2.5*s2*u1 - 1.*t2*u1 - 2.*u12 + 
     -             s1*(1.5*s2 - 6.5*t2 - 2.5*u1 - 2.5*u2) + 
     -             0.5*s2*u2 - 2.*t2*u2 - 3.*u1*u2 + 
     -             mpi2*(5.*s1 + 1.*s2 - 4.*t2 + 4.*u1 + 4.*u2) - 
     -             1.*u22) + 
     -          mtau4*(-4.*mpi2*s1 + 3.5*s12 - 0.5*s22 - 0.5*s2*t2 + 
     -             1.*t22 + 0.5*s2*u1 - 2.*t2*u1 + 1.*u12 + 
     -             0.5*s2*u2 - 2.*t2*u2 + 2.*u1*u2 + 
     -             s1*(-1.*s2 - 0.5*t2 + 5.5*u1 + 4.5*u2) + 1.*u22)) + 
     -       s1*(ImF4*mtau*(epsP*s1*
     -              (-0.5*mtau4 + meta2*(-1.*mtau2 + 1.*s1) + 
     -                s1*(1.*mpi2 - 1.*s1 + 0.5*s2 - 0.5*t2 - 1.5*u1 - 
     -                   0.5*u2) + 
     -                mtau2*(1.5*s1 + 0.5*s2 - 0.5*t2 + 0.5*u1 + 
     -                   0.5*u2)) + 
     -             epsA*mtau*mud*
     -              (-1.*mtau4 + meta2*(-2.*mtau2 + 2.*s1) + 
     -                s1*(2.*mpi2 - 2.*s1 + 1.*s2 - 1.*t2 - 3.*u1 - 
     -                   1.*u2) + 
     -                mtau2*(3.*s1 + 1.*s2 - 1.*t2 + 1.*u1 + 1.*u2)))\\
     -           + epsA*ImF3*mud*s1*
     -           (0.5*mtau4*s2 - 0.5*mtau2*s1*s2 + 0.5*mtau2*s22 + 
     -             0.25*mtau2*s1*t2 - 0.5*s12*t2 + 0.5*mtau2*s2*t2 + 
     -             0.75*s1*s2*t2 + 0.25*s1*t22 + 
     -             meta4*(0.5*mpi2 - 0.5*s2 - 0.5*t2 + 0.5*u1) + 
     -             0.25*mtau4*u1 - 0.75*mtau2*s1*u1 + 0.5*s12*u1 - 
     -             0.5*mtau2*s2*u1 - 0.25*s1*s2*u1 - 0.25*s22*u1 + 
     -             0.5*mtau2*t2*u1 - 1.*s1*t2*u1 + 0.25*t22*u1 - 
     -             0.5*mtau2*u12 + 0.75*s1*u12 - 0.5*t2*u12 + 
     -             0.25*u13 + 
     -             mpi2*(mtau2*(0.25*s1 + 0.25*s2) + 
     -                s1*(-0.25*s2 - 0.25*t2 - 0.75*u1 + 0.25*u2) + 
     -                s2*(0.25*s2 - 0.25*t2 + 0.25*u1 + 0.25*u2)) - 
     -             0.25*mtau2*s2*u2 - 0.25*s22*u2 - 0.25*s1*t2*u2 + 
     -             0.25*s2*t2*u2 - 0.5*mtau2*u1*u2 + 0.75*s1*u1*u2 - 
     -             0.25*s2*u1*u2 - 0.5*t2*u1*u2 + 0.5*u12*u2 + 
     -             meta2*(0.5*s1*s2 + 0.25*s22 + 1.*s1*t2 - 0.25*t22 + 
     -                mtau2*(-0.25*s2 - 0.25*t2 + 0.75*u1) - 
     -                1.*s1*u1 + 0.5*s2*u1 + 1.*t2*u1 - 0.75*u12 + 
     -                mpi2*(-0.25*mtau2 - 0.5*s1 - 0.75*s2 + 0.25*t2 - 
     -                   0.25*u1 - 0.25*u2) + 0.75*s2*u2 + 
     -                0.25*t2*u2 - 0.75*u1*u2) - 0.25*s2*u22 + 
     -             0.25*u1*u22))))/(mud*s1**2)\
\>", "Output",
 CellChangeTimes->{3.818099626810438*^9, 3.818269305441402*^9, 
  3.8369983614764843`*^9, 3.864408130605332*^9, 3.864408421555284*^9, 
  3.864462108392617*^9, 3.866892412314101*^9, 3.866893314624992*^9, 
  3.8668937921652393`*^9},
 CellLabel->
  "Out[195]//FortranForm=",ExpressionUUID->"80d3d969-4914-4d75-92ac-\
ce269c000efc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interference  (V-A)xV=SMxV", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.81807814857277*^9, 3.818078160904793*^9}, {3.81808109780191*^9, 
   3.81808110059387*^9}, {3.818081616913488*^9, 3.818081623413365*^9}, {
   3.81808237007625*^9, 3.818082395549925*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"4ca9ee84-ba68-4682-a99b-f03710b3049f"],

Cell["Explicit computation", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
  3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
  3.818078170110937*^9, 3.818078219439435*^9}, {3.81808125871978*^9, 
  3.81808126251973*^9}},ExpressionUUID->"ce472b63-52c8-4fbd-bfd5-\
b3d4d49bd6cb"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"Mva", " ", "x", " ", "Mv", "*"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.818097550944056*^9, 3.81809755715156*^9}, {
   3.836995466112047*^9, 3.836995468723699*^9}, {3.836995539294786*^9, 
   3.8369955449468327`*^9}, 3.866814229290104*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"7be21f9d-1719-480d-8ddd-e2f15681e8b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvav", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVecAx", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"CCLeptonicVec", "[", "\[Alpha]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
   3.7730870360075626`*^9}, {3.7730875508940754`*^9, 3.773087555930973*^9}, {
   3.7730876116168194`*^9, 3.7730876209010715`*^9}, {3.7741180182308655`*^9, 
   3.7741180379837084`*^9}, {3.774118280988961*^9, 3.7741182842629595`*^9}, {
   3.8180975710675993`*^9, 3.8180975711651363`*^9}, {3.8180976040842857`*^9, 
   3.818097609857512*^9}, 3.818097716156551*^9, {3.864414525071176*^9, 
   3.8644145315109997`*^9}, {3.864414760086644*^9, 3.864414764356492*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"65dc82f1-32d2-460b-a8da-77bde813960f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvav", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVec", "[", "\[Alpha]", "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
  3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
  3.7730872526968503`*^9, 3.773087269982644*^9}, {3.7730875693756256`*^9, 
  3.773087596898825*^9}, {3.7741180412446833`*^9, 3.7741180461066875`*^9}, {
  3.818097575017857*^9, 3.8180975751207447`*^9}, {3.818097619469249*^9, 
  3.818097625072679*^9}, {3.864414472297669*^9, 3.864414518281389*^9}, {
  3.864414568348542*^9, 3.864414583080229*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"c28c2973-725d-4032-92c8-02e623aff59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvavcontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Contract", "[", 
       RowBox[{
        RowBox[{"1.", "lvav", " ", "hvav"}], "/.", "L3"}], "]"}], "]"}], " ", 
     "/.", "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
   3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
   3.7730871128303447`*^9}, {3.7730876260329094`*^9, 3.773087632559887*^9}, {
   3.818078232447753*^9, 3.818078233139536*^9}, {3.8180975779447603`*^9, 
   3.818097591542313*^9}, {3.864414638488521*^9, 3.864414673357273*^9}, {
   3.864414906071229*^9, 3.864414909057815*^9}, 3.8668368303144493`*^9, {
   3.8668371382547083`*^9, 3.866837140652905*^9}, {3.866837252878381*^9, 
   3.8668372530722847`*^9}, {3.866837551042889*^9, 3.8668375513264303`*^9}, {
   3.866840164781649*^9, 3.866840164980846*^9}, {3.8668882304726257`*^9, 
   3.86688825465654*^9}, {3.86688831127057*^9, 3.866888311800922*^9}, {
   3.8668885912340307`*^9, 3.866888604738433*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"e45b95a4-f292-47c4-8753-5f6fab7ca973"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvav", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvavcontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
  3.7730871266032295`*^9}, {3.773087639574514*^9, 3.773087641438562*^9}, {
  3.818097580851158*^9, 3.818097586458067*^9}, {3.864414684347803*^9, 
  3.864414734007028*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"02d3b501-48e8-4e4e-ad1e-7c291adc701f"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"Mva", "*", " ", "x", " ", "Mv"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.818097550944056*^9, 3.81809755715156*^9}, {
   3.818097704022807*^9, 3.818097705877905*^9}, {3.836995471111965*^9, 
   3.8369954744768677`*^9}, {3.836995546798531*^9, 3.836995552458206*^9}, 
   3.86681423410168*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"23cc37b7-3c2c-4976-be32-f831ecdae869"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvavc", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"CCLeptonicVecAx", "[", "\[Mu]", "]"}], 
      RowBox[{"LeptonicVec", "[", "\[Alpha]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
  3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
  3.7730870360075626`*^9}, {3.7730875508940754`*^9, 3.773087555930973*^9}, {
  3.7730876116168194`*^9, 3.7730876209010715`*^9}, {3.7741180182308655`*^9, 
  3.7741180379837084`*^9}, {3.774118280988961*^9, 3.7741182842629595`*^9}, {
  3.8180975710675993`*^9, 3.8180975711651363`*^9}, {3.8180976040842857`*^9, 
  3.818097609857512*^9}, {3.818097716156551*^9, 3.818097745031578*^9}, {
  3.864414798833692*^9, 3.864414811940241*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"120f7537-cbcd-497a-bbe8-0d332325a672"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvavc", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVec", "[", "\[Alpha]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
  3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
  3.7730872526968503`*^9, 3.773087269982644*^9}, {3.7730875693756256`*^9, 
  3.773087596898825*^9}, {3.7741180412446833`*^9, 3.7741180461066875`*^9}, {
  3.818097575017857*^9, 3.8180975751207447`*^9}, {3.818097619469249*^9, 
  3.818097625072679*^9}, {3.818097778531139*^9, 3.8180977914294043`*^9}, {
  3.864414823112463*^9, 3.864414890100033*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"601f6c56-d125-42c2-bb41-eb6f032d82f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvavccontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Contract", "[", 
       RowBox[{
        RowBox[{"1.", "lvavc", " ", "hvavc"}], "/.", "L3"}], "]"}], "]"}], "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
   3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
   3.7730871128303447`*^9}, {3.7730876260329094`*^9, 3.773087632559887*^9}, {
   3.818078232447753*^9, 3.818078233139536*^9}, {3.8180975779447603`*^9, 
   3.818097591542313*^9}, {3.81809780029105*^9, 3.8180978039586477`*^9}, {
   3.8644149430667677`*^9, 3.864414984480335*^9}, 3.86683683293003*^9, {
   3.8668371509223537`*^9, 3.866837151183235*^9}, {3.866837256703257*^9, 
   3.866837256928287*^9}, {3.8668375553848124`*^9, 3.866837555688456*^9}, {
   3.866840161758979*^9, 3.8668401619399137`*^9}, {3.866888263881069*^9, 
   3.866888266513791*^9}, {3.8668883161539183`*^9, 3.866888316390027*^9}, {
   3.866888607993827*^9, 3.8668886094486847`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"0ae3eabf-bf75-4f17-95f1-d79ddc90373c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvavc", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvavccontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
  3.7730871266032295`*^9}, {3.773087639574514*^9, 3.773087641438562*^9}, {
  3.818097580851158*^9, 3.818097586458067*^9}, {3.8180978068595333`*^9, 
  3.818097808403174*^9}, {3.864415012733693*^9, 3.864415033659649*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"69876869-7ac7-4524-abf5-ead822d88aa2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mvavsum", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"(", 
            RowBox[{"mvav", "+", "mvavc"}], ")"}], "]"}], "/.", "L3"}], "]"}],
         "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.81809781508291*^9, 3.8180978610651073`*^9}, {
   3.864415059092657*^9, 3.864415129062537*^9}, {3.864415169919991*^9, 
   3.8644151712810383`*^9}, {3.866836413122967*^9, 3.8668364203780603`*^9}, 
   3.866836472277047*^9, {3.8668372632419577`*^9, 3.866837276967864*^9}, {
   3.86683753324644*^9, 3.866837570326507*^9}, {3.866837681892161*^9, 
   3.866837682048582*^9}, 3.866838003097917*^9, {3.866838282014318*^9, 
   3.8668382822008657`*^9}, {3.866838391435017*^9, 3.8668384383484383`*^9}, 
   3.86683853826668*^9, {3.866840139686592*^9, 3.866840158886299*^9}, {
   3.866888298568762*^9, 3.866888303896187*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"fc76f430-2665-43f1-8fec-d6a93d0c5ab6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "-", 
       RowBox[{"1.`", " ", "s2"}], "-", 
       RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "-", 
       RowBox[{"1.`", " ", "s2"}], "-", 
       RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
       RowBox[{"1.`", " ", "u1"}], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"2.`", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "+", 
   RowBox[{"4.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{"1.`", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "+", 
   RowBox[{"1.`", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", 
    SuperscriptBox["ImF3", "2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    "ImF3"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v", " ", 
    "ImF3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v", " ",
     "ImF3"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v", " ",
     "ImF3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v", " ",
     "ImF3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v", " ",
     "ImF3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v", " ", "ImF3"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "-", 
       RowBox[{"1.`", " ", "s2"}], "-", 
       RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", 
    "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "-", 
       RowBox[{"1.`", " ", "s2"}], "-", 
       RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", 
    "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
       RowBox[{"1.`", " ", "u1"}], "-", 
       RowBox[{"1.`", " ", "u2"}]}], ")"}], "2"], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", "\[Epsilon]v"}], 
   "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Eta]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4.`"}], " ", 
          SuperscriptBox["ImF3", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
          SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8.`"}], " ", 
          SuperscriptBox["ImF3", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
          SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
         ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
          "ImF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
          "ImF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
          "ImF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
          "ImF3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
          "ReF3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
          "ReF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
          "ReF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
          "ReF3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
        ")"}]}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Eta]", "2"], "+", 
       SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4.`"}], " ", 
          SuperscriptBox["ImF3", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
          SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8.`"}], " ", 
          SuperscriptBox["ImF3", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
          SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
         ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
          "ImF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
          "ImF3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
          "ImF3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
          "ImF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
          "ReF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.`", "\[VeryThinSpace]", "+", 
            RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
          "ReF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
          "ReF3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4.`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
          "ReF3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
        ")"}]}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Eta]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.`", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       SuperscriptBox["ImF3", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8.`"}], " ", 
             SuperscriptBox["ImF3", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8.`"}], "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ReF3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ReF3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}],
            ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8.`", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "2"], "-", 
               RowBox[{"1.`", " ", "s2"}], "-", 
               RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
             SuperscriptBox["ImF3", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "2"], "-", 
               RowBox[{"1.`", " ", "s2"}], "-", 
               RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8.`", " ", 
             SuperscriptBox["ImF3", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], ")"}], " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Eta]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.`", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
       SuperscriptBox["ImF3", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"], " ", "ImF3"}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "ImF3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[Pi]", "2"], "-", 
          RowBox[{"1.`", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8.`"}], " ", 
             SuperscriptBox["ImF3", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8.`"}], "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ReF3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ReF3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], "-", "s2", "-", "t2", "+", "u1"}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1", "+", "s2", "-", "u1"}],
            ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8.`", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "2"], "-", 
               RowBox[{"1.`", " ", "s2"}], "-", 
               RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
             SuperscriptBox["ImF3", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ImF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ImF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"8.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", 
             " ", "ReF3"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", 
             " ", "ReF3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["ReF3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Pi]", "2"], "-", 
               RowBox[{"1.`", " ", "s2"}], "-", 
               RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8.`", " ", 
             SuperscriptBox["ImF3", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["ReF3", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", "s1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", "u1", "-", "u2"}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", "u2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF1", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF2", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["ReF3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], "-", 
         RowBox[{"1.`", " ", "s2"}], "-", 
         RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
         RowBox[{"1.`", " ", "u1"}], "-", 
         RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], ")"}], " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
    "ReF3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
    "ReF3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "-", 
       RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
       RowBox[{"1.`", " ", "u1"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.`"}], " ", 
       SuperscriptBox["m\[Pi]", "2"]}], "+", "s2", "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "-", 
      RowBox[{"1.`", " ", "s2"}], "-", 
      RowBox[{"1.`", " ", "t2"}], "+", "u1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
    "ReF3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ReF3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "s1"}], "+", "s2", "-", 
      RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Pi]", "2"], "+", 
      SuperscriptBox["m\[Tau]", "2"], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m\[Tau]", "2"], "+", "t2", "-", 
      RowBox[{"1.`", " ", "u1"}], "-", 
      RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]v"}], "-", 
   RowBox[{
    FractionBox["1", "s1"], 
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ImF4", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF4", " ", 
       "ReF3", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF4", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF3", " ", 
       "ReF4", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", 
       SuperscriptBox["s1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       SuperscriptBox["s1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       SuperscriptBox["s1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "s1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "s1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "s1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "s1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "s2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", "s2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "s2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", "s2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "t2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", "t2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "t2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", "t2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "u1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "u1"}], "+", 
      RowBox[{"ImF1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ReF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
                  RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "t2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "t2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ImF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.5`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "u2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", "u2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "u2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", "u2"}], "+", 
      RowBox[{"ImF2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ReF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
                  RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
                  RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ImF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.5`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2.`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], ")"}], " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["P",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p3",
         TraditionalForm], "_"],
       TraditionalForm]}]]}], "+", 
   RowBox[{
    FractionBox["1", "s1"], 
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"4.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ImF4", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF4", " ", 
       "ReF3", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF4", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF3", " ", 
       "ReF4", " ", "s1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "t2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "u1", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "u2", " ", 
       SuperscriptBox["m\[Tau]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", 
       SuperscriptBox["s1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", 
       SuperscriptBox["s1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", 
       SuperscriptBox["s1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", 
       SuperscriptBox["s1", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "s1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "s1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "s1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "s1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "s2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", "s2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "s2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", "s2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "t2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", "t2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "t2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", "t2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "u1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "u1"}], "+", 
      RowBox[{"ImF1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ReF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "t2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "t2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ImF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.5`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF1", " ", "s1", " ", "u2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ImF3", " ", 
       "ReF2", " ", "s1", " ", "u2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF1", " ", 
       "ReF3", " ", "s1", " ", "u2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ReF2", " ", 
       "ReF3", " ", "s1", " ", "u2"}], "+", 
      RowBox[{"ImF2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ReF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "-", 
               RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.5`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ImF3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.5`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "u1"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "s1"}]}], ")"}]}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2.`"}], "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SuperscriptBox["m\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s1"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "s2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "t2"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], ")"}], " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox["P",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p3",
         TraditionalForm], "_"],
       TraditionalForm]}]]}], "+", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8668380707539787`*^9, 3.86683828587341*^9, {3.866838522730856*^9, 
   3.8668385423824463`*^9}, 3.86684025403932*^9, 3.866881182942322*^9, 
   3.866888368101954*^9, 3.8668886395696573`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"a4ba4bb8-31e5-4592-8cd8-e9f92e1e0562"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mvavsum", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083048667893*^9, 3.8180830522658863`*^9}, {
  3.818097854456087*^9, 3.818097854642095*^9}, {3.864415240222089*^9, 
  3.864415250026108*^9}, {3.86683855052147*^9, 3.86683856332937*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"d6d5bf5f-a98e-41f8-b845-40a56b616bf9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8181030020801563`*^9, 3.818271663384952*^9, 3.837001185642174*^9, 
   3.86441525063126*^9, 3.864462201569652*^9, 3.866836957049671*^9, 
   3.8668372403054457`*^9, 3.866837387524973*^9, 3.866838072061349*^9, {
   3.8668385556370897`*^9, 3.8668385638682547`*^9}, 3.866888752920663*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"861c6752-d9c2-4426-a29d-59666dc39ae3"],

Cell["\<\
        (0.,0.) + 4.*epsv*ImF32*meta2*mpi2*mtau2*(mtau2 - 1.*s1) + 
     -  (4.,0.)*epsv*meta2*mpi2*mtau2*ReF32*(mtau2 - 1.*s1) + 
     -  (4.,0.)*epsv*ImF1*ImF3*mpi2*mtau2*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) + 
     -  (8.,0.)*epsv*ImF2*ImF3*mpi2*mtau2*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) + 
     -  (4.,0.)*epsv*mpi2*mtau2*ReF1*ReF3*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) + 
     -  (8.,0.)*epsv*mpi2*mtau2*ReF2*ReF3*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  (2.,0.)*epsv*ImF1*ImF3*mpi2*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  (4.,0.)*epsv*ImF2*ImF3*mpi2*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  (2.,0.)*epsv*mpi2*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) - 
     -  (4.,0.)*epsv*mpi2*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1) + 
     -  4.*epsv*ImF32*mpi2*mtau2*(mtau2 - 1.*s1 + s2 - 1.*u1)**2 + 
     -  (4.,0.)*epsv*mpi2*mtau2*ReF32*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)**2 - 
     -  1.*epsv*ImF32*mpi2*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)**2 - 
     -  (1.,0.)*epsv*mpi2*ReF32*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)**2 - 
     -  (8.,0.)*epsv*ImF1*ImF3*meta2*mtau2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) - 
     -  (4.,0.)*epsv*ImF2*ImF3*meta2*mtau2*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) - 
     -  (8.,0.)*epsv*meta2*mtau2*ReF1*ReF3*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) - 
     -  (4.,0.)*epsv*meta2*mtau2*ReF2*ReF3*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  (4.,0.)*epsv*ImF1*ImF3*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  (2.,0.)*epsv*ImF2*ImF3*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  (4.,0.)*epsv*meta2*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  (2.,0.)*epsv*meta2*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -  4.*epsv*ImF32*meta2*mtau2*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -  (4.,0.)*epsv*meta2*mtau2*ReF32*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  1.*epsv*ImF32*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -  (1.,0.)*epsv*meta2*ReF32*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -  (epsv*(meta2 + mtau2 - u1)**2*
     -     (2*mpi2*(-4.*ImF32 - (4.,0.)*ReF32)*(mtau2 - s1) + 
     -       2*((8.,0.)*ImF1*ImF3 + (4.,0.)*ImF2*ImF3 + 
     -          (0.,8.)*ImF3*ReF1 + (0.,4.)*ImF3*ReF2 - 
     -          (0.,8.)*ImF1*ReF3 - (0.,4.)*ImF2*ReF3 + 
     -          (8.,0.)*ReF1*ReF3 + (4.,0.)*ReF2*ReF3)*
     -        (mpi2 - s2 - t2 + u1) + 
     -       (-8.*ImF32 - (8.,0.)*ReF32)*(mpi2 - s2 - t2 + u1)**2))/16.
     -    + (epsv*(meta2 + mtau2 - u1)**2*
     -     (2*mpi2*(-4.*ImF32 - (4.,0.)*ReF32)*(mtau2 - s1) + 
     -       2*((8.,0.)*ImF1*ImF3 + (4.,0.)*ImF2*ImF3 - 
     -          (0.,8.)*ImF3*ReF1 - (0.,4.)*ImF3*ReF2 + 
     -          (0.,8.)*ImF1*ReF3 + (0.,4.)*ImF2*ReF3 + 
     -          (8.,0.)*ReF1*ReF3 + (4.,0.)*ReF2*ReF3)*
     -        (mpi2 - s2 - t2 + u1) + 
     -       (-8.*ImF32 - (8.,0.)*ReF32)*(mpi2 - s2 - t2 + u1)**2))/16.
     -    + (epsv*(meta2 + mtau2 - u1)*
     -     ((0.,0.) - (2.,0.)*ImF1*ImF3*mpi2*(mtau2 - 1.*s1) - 
     -       (4.,0.)*ImF2*ImF3*mpi2*(mtau2 - 1.*s1) + 
     -       (0.,2.)*ImF3*mpi2*ReF1*(mtau2 - 1.*s1) + 
     -       (0.,4.)*ImF3*mpi2*ReF2*(mtau2 - 1.*s1) - 
     -       (0.,2.)*ImF1*mpi2*ReF3*(mtau2 - 1.*s1) - 
     -       (0.,4.)*ImF2*mpi2*ReF3*(mtau2 - 1.*s1) - 
     -       (2.,0.)*mpi2*ReF1*ReF3*(mtau2 - 1.*s1) - 
     -       (4.,0.)*mpi2*ReF2*ReF3*(mtau2 - 1.*s1) - 
     -       (1.,0.)*ImF1*ImF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (2.,0.)*ImF2*ImF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -       (0.,1.)*ImF3*ReF1*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -       (0.,2.)*ImF3*ReF2*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (0.,1.)*ImF1*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (0.,2.)*ImF2*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (1.,0.)*ReF1*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (2.,0.)*ReF2*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -       ((mtau2 - s1 + s2 - u1)*
     -          (mpi2*(-8.*ImF32 - (8.,0.)*ReF32)*(mtau2 - s1) + 
     -            ((-8.,0.)*ImF1*ImF3 - (4.,0.)*ImF2*ImF3 + 
     -               (0.,8.)*ImF3*ReF1 + (0.,4.)*ImF3*ReF2 - 
     -               (0.,8.)*ImF1*ReF3 - (0.,4.)*ImF2*ReF3 - 
     -               (8.,0.)*ReF1*ReF3 - (4.,0.)*ReF2*ReF3)*
     -             (mpi2 - s2 - t2 + u1)))/4. + 
     -       ((2*((4.,0.)*ImF1*ImF3 + (8.,0.)*ImF2*ImF3 - 
     -               (0.,4.)*ImF3*ReF1 - (0.,8.)*ImF3*ReF2 + 
     -               (0.,4.)*ImF1*ReF3 + (0.,8.)*ImF2*ReF3 + 
     -               (4.,0.)*ReF1*ReF3 + (8.,0.)*ReF2*ReF3)*
     -             (mpi2 - s2 - t2 + u1) + 
     -            2*(mtau2 - s1 + s2 - u1)*
     -             ((-8.,0.)*ImF1*ImF3 - (4.,0.)*ImF2*ImF3 + 
     -               (0.,8.)*ImF3*ReF1 + (0.,4.)*ImF3*ReF2 - 
     -               (0.,8.)*ImF1*ReF3 - (0.,4.)*ImF2*ReF3 - 
     -               (8.,0.)*ReF1*ReF3 - (4.,0.)*ReF2*ReF3 + 
     -               8.*ImF32*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -               (8.,0.)*ReF32*(mpi2 - 1.*s2 - 1.*t2 + u1)) + 
     -            (8.*ImF32 + (8.,0.)*ReF32)*(mtau2 - s1)*
     -             (mtau2 + t2 - u1 - u2))*(mpi2 + mtau2 - u2))/8. - 
     -       (2.,0.)*ImF1*ImF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (1.,0.)*ImF2*ImF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       (0.,2.)*ImF3*ReF1*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       (0.,1.)*ImF3*ReF2*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (0.,2.)*ImF1*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (0.,1.)*ImF2*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (2.,0.)*ReF1*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (1.,0.)*ReF2*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       1.*ImF32*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       (1.,0.)*ReF32*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2)))/2. + 
     -  (epsv*(meta2 + mtau2 - u1)*
     -     ((0.,0.) - (2.,0.)*ImF1*ImF3*mpi2*(mtau2 - 1.*s1) - 
     -       (4.,0.)*ImF2*ImF3*mpi2*(mtau2 - 1.*s1) - 
     -       (0.,2.)*ImF3*mpi2*ReF1*(mtau2 - 1.*s1) - 
     -       (0.,4.)*ImF3*mpi2*ReF2*(mtau2 - 1.*s1) + 
     -       (0.,2.)*ImF1*mpi2*ReF3*(mtau2 - 1.*s1) + 
     -       (0.,4.)*ImF2*mpi2*ReF3*(mtau2 - 1.*s1) - 
     -       (2.,0.)*mpi2*ReF1*ReF3*(mtau2 - 1.*s1) - 
     -       (4.,0.)*mpi2*ReF2*ReF3*(mtau2 - 1.*s1) - 
     -       (1.,0.)*ImF1*ImF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (2.,0.)*ImF2*ImF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (0.,1.)*ImF3*ReF1*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (0.,2.)*ImF3*ReF2*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -       (0.,1.)*ImF1*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -       (0.,2.)*ImF2*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (1.,0.)*ReF1*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 - 
     -       (2.,0.)*ReF2*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)**2 + 
     -       ((mtau2 - s1 + s2 - u1)*
     -          (mpi2*(-8.*ImF32 - (8.,0.)*ReF32)*(mtau2 - s1) + 
     -            ((-8.,0.)*ImF1*ImF3 - (4.,0.)*ImF2*ImF3 - 
     -               (0.,8.)*ImF3*ReF1 - (0.,4.)*ImF3*ReF2 + 
     -               (0.,8.)*ImF1*ReF3 + (0.,4.)*ImF2*ReF3 - 
     -               (8.,0.)*ReF1*ReF3 - (4.,0.)*ReF2*ReF3)*
     -             (mpi2 - s2 - t2 + u1)))/4. + 
     -       ((2*((4.,0.)*ImF1*ImF3 + (8.,0.)*ImF2*ImF3 + 
     -               (0.,4.)*ImF3*ReF1 + (0.,8.)*ImF3*ReF2 - 
     -               (0.,4.)*ImF1*ReF3 - (0.,8.)*ImF2*ReF3 + 
     -               (4.,0.)*ReF1*ReF3 + (8.,0.)*ReF2*ReF3)*
     -             (mpi2 - s2 - t2 + u1) + 
     -            2*(mtau2 - s1 + s2 - u1)*
     -             ((-8.,0.)*ImF1*ImF3 - (4.,0.)*ImF2*ImF3 - 
     -               (0.,8.)*ImF3*ReF1 - (0.,4.)*ImF3*ReF2 + 
     -               (0.,8.)*ImF1*ReF3 + (0.,4.)*ImF2*ReF3 - 
     -               (8.,0.)*ReF1*ReF3 - (4.,0.)*ReF2*ReF3 + 
     -               8.*ImF32*(mpi2 - 1.*s2 - 1.*t2 + u1) + 
     -               (8.,0.)*ReF32*(mpi2 - 1.*s2 - 1.*t2 + u1)) + 
     -            (8.*ImF32 + (8.,0.)*ReF32)*(mtau2 - s1)*
     -             (mtau2 + t2 - u1 - u2))*(mpi2 + mtau2 - u2))/8. - 
     -       (2.,0.)*ImF1*ImF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (1.,0.)*ImF2*ImF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (0.,2.)*ImF3*ReF1*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (0.,1.)*ImF3*ReF2*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       (0.,2.)*ImF1*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       (0.,1.)*ImF2*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (2.,0.)*ReF1*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -       (1.,0.)*ReF2*ReF3*(mtau2 - 1.*s1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       1.*ImF32*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -       (1.,0.)*ReF32*(mtau2 - 1.*s1)*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -        (mtau2 + t2 - 1.*u1 - 1.*u2)))/2. + 
     -  (4.,0.)*epsv*ImF1*ImF3*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (2.,0.)*epsv*ImF2*ImF3*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (4.,0.)*epsv*meta2*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (2.,0.)*epsv*meta2*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (2.,0.)*epsv*ImF1*ImF3*(mtau2 - 1.*s1 + s2 - 1.*u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (1.,0.)*epsv*ImF2*ImF3*(mtau2 - 1.*s1 + s2 - 1.*u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (2.,0.)*epsv*ReF1*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) + 
     -  (1.,0.)*epsv*ReF2*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)**2*
     -   (mpi2 + mtau2 - 1.*u2) - 
     -  (1.,0.)*epsv*ImF1*ImF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  (2.,0.)*epsv*ImF2*ImF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  (1.,0.)*epsv*ReF1*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  (2.,0.)*epsv*ReF2*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  2.*epsv*ImF32*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  (2.,0.)*epsv*meta2*ReF32*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mpi2 + mtau2 - 1.*u2) - 
     -  1.*epsv*ImF32*meta2*(mtau2 - 1.*s1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  (1.,0.)*epsv*meta2*ReF32*(mtau2 - 1.*s1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  (1.,0.)*epsv*ImF1*ImF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  (2.,0.)*epsv*ImF2*ImF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  (1.,0.)*epsv*ReF1*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  (2.,0.)*epsv*ReF2*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  1.*epsv*ImF32*(mtau2 - 1.*s1 + s2 - 1.*u1)**2*
     -   (mpi2 + mtau2 - 1.*u2)**2 - 
     -  (1.,0.)*epsv*ReF32*(mtau2 - 1.*s1 + s2 - 1.*u1)**2*
     -   (mpi2 + mtau2 - 1.*u2)**2 + 
     -  (4.,0.)*epsv*ImF1*ImF3*mtau2*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (2.,0.)*epsv*ImF2*ImF3*mtau2*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (4.,0.)*epsv*mtau2*ReF1*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (2.,0.)*epsv*mtau2*ReF2*ReF3*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (2.,0.)*epsv*ImF1*ImF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (1.,0.)*epsv*ImF2*ImF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (2.,0.)*epsv*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (1.,0.)*epsv*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  4.*epsv*ImF32*mtau2*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (4.,0.)*epsv*mtau2*ReF32*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  1.*epsv*ImF32*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (-1.*mpi2 + s2 + t2 - 1.*u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (1.,0.)*epsv*ReF32*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)*(-1.*mpi2 + s2 + t2 - 1.*u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (2.,0.)*epsv*ImF1*ImF3*mtau2*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (4.,0.)*epsv*ImF2*ImF3*mtau2*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (2.,0.)*epsv*mtau2*ReF1*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  (4.,0.)*epsv*mtau2*ReF2*ReF3*(mpi2 - 1.*s2 - 1.*t2 + u1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (1.,0.)*epsv*ImF1*ImF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (2.,0.)*epsv*ImF2*ImF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (1.,0.)*epsv*ReF1*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (2.,0.)*epsv*ReF2*ReF3*(mtau2 - 1.*s1)*
     -   (mpi2 - 1.*s2 - 1.*t2 + u1)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (1.,0.)*epsv*ImF1*ImF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (2.,0.)*epsv*ImF2*ImF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (1.,0.)*epsv*ReF1*ReF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (2.,0.)*epsv*ReF2*ReF3*(mtau2 - 1.*s1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  1.*epsv*ImF32*(mtau2 - 1.*s1)*(mtau2 - 1.*s1 + s2 - 1.*u1)*
     -   (mpi2 + mtau2 - 1.*u2)*(mtau2 + t2 - 1.*u1 - 1.*u2) + 
     -  (1.,0.)*epsv*ReF32*(mtau2 - 1.*s1)*
     -   (mtau2 - 1.*s1 + s2 - 1.*u1)*(mpi2 + mtau2 - 1.*u2)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2) - 
     -  1.*epsv*ImF32*mtau2*(mtau2 - 1.*s1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2)**2 - 
     -  (1.,0.)*epsv*mtau2*ReF32*(mtau2 - 1.*s1)*
     -   (mtau2 + t2 - 1.*u1 - 1.*u2)**2 - 
     -  ((0.,4.)*epsilonPp1p2p3*epsv*
     -     ((0.,0.) - (0.,1.)*ImF3*meta2*mtau2*ReF1 - 
     -       (0.,0.5)*ImF3*mtau4*ReF1 - 
     -       (0.,0.5)*ImF3*meta2*mtau2*ReF2 - 
     -       (0.,1.)*ImF3*mtau4*ReF2 + (1.,0.)*meta2*mtau2*ReF1*ReF3 + 
     -       (0.5,0.)*mtau4*ReF1*ReF3 + 
     -       (0.5,0.)*meta2*mtau2*ReF2*ReF3 + 
     -       (1.,0.)*mtau4*ReF2*ReF3 - (1.,0.)*ImF3*ImF4*mtau2*s1 + 
     -       (0.,1.)*ImF3*meta2*ReF1*s1 + (0.,1.)*ImF3*mpi2*ReF1*s1 + 
     -       (0.,1.5)*ImF3*mtau2*ReF1*s1 + 
     -       (0.,0.5)*ImF3*meta2*ReF2*s1 + (0.,2.)*ImF3*mpi2*ReF2*s1 + 
     -       (0.,1.5)*ImF3*mtau2*ReF2*s1 - 
     -       (0.,1.)*ImF4*mtau2*ReF3*s1 - (1.,0.)*meta2*ReF1*ReF3*s1 - 
     -       (1.,0.)*mpi2*ReF1*ReF3*s1 - (1.5,0.)*mtau2*ReF1*ReF3*s1 - 
     -       (0.5,0.)*meta2*ReF2*ReF3*s1 - (2.,0.)*mpi2*ReF2*ReF3*s1 - 
     -       (1.5,0.)*mtau2*ReF2*ReF3*s1 + 
     -       (0.,1.)*ImF3*mtau2*ReF4*s1 - (1.,0.)*mtau2*ReF3*ReF4*s1 - 
     -       (0.,1.)*ImF3*ReF1*s12 - (0.,0.5)*ImF3*ReF2*s12 + 
     -       (1.,0.)*ReF1*ReF3*s12 + (0.5,0.)*ReF2*ReF3*s12 + 
     -       (0.,0.5)*ImF3*mtau2*ReF1*s2 - 
     -       (0.,0.5)*ImF3*mtau2*ReF2*s2 - 
     -       (0.5,0.)*mtau2*ReF1*ReF3*s2 + 
     -       (0.5,0.)*mtau2*ReF2*ReF3*s2 + (0.,0.5)*ImF3*ReF1*s1*s2 - 
     -       (0.,0.5)*ImF3*ReF2*s1*s2 - (0.5,0.)*ReF1*ReF3*s1*s2 + 
     -       (0.5,0.)*ReF2*ReF3*s1*s2 - (0.,0.5)*ImF3*mtau2*ReF1*t2 - 
     -       (0.,1.)*ImF3*mtau2*ReF2*t2 + 
     -       (0.5,0.)*mtau2*ReF1*ReF3*t2 + 
     -       (1.,0.)*mtau2*ReF2*ReF3*t2 - (0.,0.5)*ImF3*ReF1*s1*t2 - 
     -       (0.,1.)*ImF3*ReF2*s1*t2 + (0.5,0.)*ReF1*ReF3*s1*t2 + 
     -       (1.,0.)*ReF2*ReF3*s1*t2 + (0.,0.5)*ImF3*mtau2*ReF1*u1 + 
     -       (0.,1.)*ImF3*mtau2*ReF2*u1 - 
     -       (0.5,0.)*mtau2*ReF1*ReF3*u1 - 
     -       (1.,0.)*mtau2*ReF2*ReF3*u1 - (0.,1.5)*ImF3*ReF1*s1*u1 + 
     -       (1.5,0.)*ReF1*ReF3*s1*u1 + 
     -       ImF1*(ReF3*((0.,0.5)*mtau4 + 
     -             meta2*((0.,1.)*mtau2 - (0.,1.)*s1) + 
     -             mtau2*((0.,-1.5)*s1 - (0.,0.5)*s2 + (0.,0.5)*t2 - 
     -                (0.,0.5)*u1 - (0.,0.5)*u2) + 
     -             s1*((0.,-1.)*mpi2 + (0.,1.)*s1 - (0.,0.5)*s2 + 
     -                (0.,0.5)*t2 + (0.,1.5)*u1 + (0.,0.5)*u2)) + 
     -          ImF3*((0.5,0.)*mtau4 + 
     -             meta2*((1.,0.)*mtau2 - (1.,0.)*s1) + 
     -             mtau2*((-1.5,0.)*s1 - (0.5,0.)*s2 + (0.5,0.)*t2 - 
     -                (0.5,0.)*u1 - (0.5,0.)*u2) + 
     -             s1*((-1.,0.)*mpi2 + (1.,0.)*s1 - (0.5,0.)*s2 + 
     -                (0.5,0.)*t2 + (1.5,0.)*u1 + (0.5,0.)*u2))) + 
     -       (0.,0.5)*ImF3*mtau2*ReF1*u2 + 
     -       (0.,1.)*ImF3*mtau2*ReF2*u2 - 
     -       (0.5,0.)*mtau2*ReF1*ReF3*u2 - 
     -       (1.,0.)*mtau2*ReF2*ReF3*u2 - (0.,0.5)*ImF3*ReF1*s1*u2 - 
     -       (0.,1.)*ImF3*ReF2*s1*u2 + (0.5,0.)*ReF1*ReF3*s1*u2 + 
     -       (1.,0.)*ReF2*ReF3*s1*u2 + 
     -       ImF2*(ReF3*((0.,1.)*mtau4 + 
     -             meta2*((0.,0.5)*mtau2 - (0.,0.5)*s1) + 
     -             mtau2*((0.,-1.5)*s1 + (0.,0.5)*s2 + (0.,1.)*t2 - 
     -                (0.,1.)*u1 - (0.,1.)*u2) + 
     -             s1*((0.,-2.)*mpi2 + (0.,0.5)*s1 + (0.,0.5)*s2 + 
     -                (0.,1.)*t2 + (0.,1.)*u2)) + 
     -          ImF3*((1.,0.)*mtau4 + 
     -             meta2*((0.5,0.)*mtau2 - (0.5,0.)*s1) + 
     -             mtau2*((-1.5,0.)*s1 + (0.5,0.)*s2 + (1.,0.)*t2 - 
     -                (1.,0.)*u1 - (1.,0.)*u2) + 
     -             s1*((-2.,0.)*mpi2 + (0.5,0.)*s1 + (0.5,0.)*s2 + 
     -                (1.,0.)*t2 + (1.,0.)*u2)))))/s1 + 
     -  ((0.,4.)*epsilonPp1p2p3*epsv*
     -     ((0.,0.) + (0.,1.)*ImF3*meta2*mtau2*ReF1 + 
     -       (0.,0.5)*ImF3*mtau4*ReF1 + 
     -       (0.,0.5)*ImF3*meta2*mtau2*ReF2 + 
     -       (0.,1.)*ImF3*mtau4*ReF2 + (1.,0.)*meta2*mtau2*ReF1*ReF3 + 
     -       (0.5,0.)*mtau4*ReF1*ReF3 + 
     -       (0.5,0.)*meta2*mtau2*ReF2*ReF3 + 
     -       (1.,0.)*mtau4*ReF2*ReF3 - (1.,0.)*ImF3*ImF4*mtau2*s1 - 
     -       (0.,1.)*ImF3*meta2*ReF1*s1 - (0.,1.)*ImF3*mpi2*ReF1*s1 - 
     -       (0.,1.5)*ImF3*mtau2*ReF1*s1 - 
     -       (0.,0.5)*ImF3*meta2*ReF2*s1 - (0.,2.)*ImF3*mpi2*ReF2*s1 - 
     -       (0.,1.5)*ImF3*mtau2*ReF2*s1 + 
     -       (0.,1.)*ImF4*mtau2*ReF3*s1 - (1.,0.)*meta2*ReF1*ReF3*s1 - 
     -       (1.,0.)*mpi2*ReF1*ReF3*s1 - (1.5,0.)*mtau2*ReF1*ReF3*s1 - 
     -       (0.5,0.)*meta2*ReF2*ReF3*s1 - (2.,0.)*mpi2*ReF2*ReF3*s1 - 
     -       (1.5,0.)*mtau2*ReF2*ReF3*s1 - 
     -       (0.,1.)*ImF3*mtau2*ReF4*s1 - (1.,0.)*mtau2*ReF3*ReF4*s1 + 
     -       (0.,1.)*ImF3*ReF1*s12 + (0.,0.5)*ImF3*ReF2*s12 + 
     -       (1.,0.)*ReF1*ReF3*s12 + (0.5,0.)*ReF2*ReF3*s12 - 
     -       (0.,0.5)*ImF3*mtau2*ReF1*s2 + 
     -       (0.,0.5)*ImF3*mtau2*ReF2*s2 - 
     -       (0.5,0.)*mtau2*ReF1*ReF3*s2 + 
     -       (0.5,0.)*mtau2*ReF2*ReF3*s2 - (0.,0.5)*ImF3*ReF1*s1*s2 + 
     -       (0.,0.5)*ImF3*ReF2*s1*s2 - (0.5,0.)*ReF1*ReF3*s1*s2 + 
     -       (0.5,0.)*ReF2*ReF3*s1*s2 + (0.,0.5)*ImF3*mtau2*ReF1*t2 + 
     -       (0.,1.)*ImF3*mtau2*ReF2*t2 + 
     -       (0.5,0.)*mtau2*ReF1*ReF3*t2 + 
     -       (1.,0.)*mtau2*ReF2*ReF3*t2 + (0.,0.5)*ImF3*ReF1*s1*t2 + 
     -       (0.,1.)*ImF3*ReF2*s1*t2 + (0.5,0.)*ReF1*ReF3*s1*t2 + 
     -       (1.,0.)*ReF2*ReF3*s1*t2 - (0.,0.5)*ImF3*mtau2*ReF1*u1 - 
     -       (0.,1.)*ImF3*mtau2*ReF2*u1 - 
     -       (0.5,0.)*mtau2*ReF1*ReF3*u1 - 
     -       (1.,0.)*mtau2*ReF2*ReF3*u1 + (0.,1.5)*ImF3*ReF1*s1*u1 + 
     -       (1.5,0.)*ReF1*ReF3*s1*u1 + 
     -       ImF1*(ReF3*((0.,-0.5)*mtau4 + 
     -             meta2*((0.,-1.)*mtau2 + (0.,1.)*s1) + 
     -             s1*((0.,1.)*mpi2 - (0.,1.)*s1 + (0.,0.5)*s2 - 
     -                (0.,0.5)*t2 - (0.,1.5)*u1 - (0.,0.5)*u2) + 
     -             mtau2*((0.,1.5)*s1 + (0.,0.5)*s2 - (0.,0.5)*t2 + 
     -                (0.,0.5)*u1 + (0.,0.5)*u2)) + 
     -          ImF3*((0.5,0.)*mtau4 + 
     -             meta2*((1.,0.)*mtau2 - (1.,0.)*s1) + 
     -             mtau2*((-1.5,0.)*s1 - (0.5,0.)*s2 + (0.5,0.)*t2 - 
     -                (0.5,0.)*u1 - (0.5,0.)*u2) + 
     -             s1*((-1.,0.)*mpi2 + (1.,0.)*s1 - (0.5,0.)*s2 + 
     -                (0.5,0.)*t2 + (1.5,0.)*u1 + (0.5,0.)*u2))) - 
     -       (0.,0.5)*ImF3*mtau2*ReF1*u2 - 
     -       (0.,1.)*ImF3*mtau2*ReF2*u2 - 
     -       (0.5,0.)*mtau2*ReF1*ReF3*u2 - 
     -       (1.,0.)*mtau2*ReF2*ReF3*u2 + (0.,0.5)*ImF3*ReF1*s1*u2 + 
     -       (0.,1.)*ImF3*ReF2*s1*u2 + (0.5,0.)*ReF1*ReF3*s1*u2 + 
     -       (1.,0.)*ReF2*ReF3*s1*u2 + 
     -       ImF2*(ReF3*((0.,-1.)*mtau4 + 
     -             meta2*((0.,-0.5)*mtau2 + (0.,0.5)*s1) + 
     -             s1*((0.,2.)*mpi2 - (0.,0.5)*s1 - (0.,0.5)*s2 - 
     -                (0.,1.)*t2 - (0.,1.)*u2) + 
     -             mtau2*((0.,1.5)*s1 - (0.,0.5)*s2 - (0.,1.)*t2 + 
     -                (0.,1.)*u1 + (0.,1.)*u2)) + 
     -          ImF3*((1.,0.)*mtau4 + 
     -             meta2*((0.5,0.)*mtau2 - (0.5,0.)*s1) + 
     -             mtau2*((-1.5,0.)*s1 + (0.5,0.)*s2 + (1.,0.)*t2 - 
     -                (1.,0.)*u1 - (1.,0.)*u2) + 
     -             s1*((-2.,0.)*mpi2 + (0.5,0.)*s1 + (0.5,0.)*s2 + 
     -                (1.,0.)*t2 + (1.,0.)*u2)))))/s1\
\>", "Output",
 CellChangeTimes->{
  3.8181030020801563`*^9, 3.818271663384952*^9, 3.837001185642174*^9, 
   3.86441525063126*^9, 3.864462201569652*^9, 3.866836957049671*^9, 
   3.8668372403054457`*^9, 3.866837387524973*^9, 3.866838072061349*^9, {
   3.8668385556370897`*^9, 3.8668385638682547`*^9}, 3.866888752942019*^9},
 CellLabel->
  "Out[123]//FortranForm=",ExpressionUUID->"cd6b0f3a-d208-4d9b-9e8a-\
c4afb56d0845"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interference  (V-A)xT=SMxT", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.81807814857277*^9, 3.818078160904793*^9}, {3.81808109780191*^9, 
   3.81808110059387*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"ac9b629e-e5e9-41f2-beda-0aff53c0b78f"],

Cell["\<\
Explicit computation

- Mva x Mt*\
\>", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
   3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
   3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
   3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
   3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
   3.818078170110937*^9, 3.818078219439435*^9}, {3.836995482821393*^9, 
   3.8369954856086597`*^9}, {3.836995526862945*^9, 3.836995530414687*^9}, 
   3.864415616383994*^9, {3.866894305968857*^9, 
   3.866894309618246*^9}},ExpressionUUID->"faa76b2e-4cf3-4e45-9da9-\
c388b470a786"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvat", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVecAx", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"CCLeptonicT", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
   3.7730870360075626`*^9}, {3.7730875508940754`*^9, 3.773087555930973*^9}, {
   3.7730876116168194`*^9, 3.7730876209010715`*^9}, {3.7741180182308655`*^9, 
   3.7741180379837084`*^9}, {3.774118280988961*^9, 3.7741182842629595`*^9}, {
   3.864415418703224*^9, 3.8644154329153357`*^9}, 3.864415619882113*^9},
 CellLabel->
  "In[196]:=",ExpressionUUID->"7bfa986b-6135-4a47-aef4-529701169420"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvat", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
  3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
  3.7730872526968503`*^9, 3.773087269982644*^9}, {3.7730875693756256`*^9, 
  3.773087596898825*^9}, {3.7741180412446833`*^9, 3.7741180461066875`*^9}, {
  3.864415443409438*^9, 3.864415524624234*^9}, {3.864415896777854*^9, 
  3.8644158969892263`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"c3d88a28-82c1-4893-8c87-fffdcb3c475b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvatcontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lvat", " ", "hvat"}], "/.", "L3"}], "]"}]}], "]"}], " ", "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
  3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
  3.7730871128303447`*^9}, {3.7730876260329094`*^9, 3.773087632559887*^9}, {
  3.818078232447753*^9, 3.818078233139536*^9}, {3.864415533708671*^9, 
  3.864415548341539*^9}, {3.8668942621437407`*^9, 3.866894286633419*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"53104fa7-dbc7-4520-afa4-884aba790625"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvat", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvatcontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
  3.7730871266032295`*^9}, {3.773087639574514*^9, 3.773087641438562*^9}, {
  3.8644155655632973`*^9, 3.8644155995585327`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"e2adc98c-a40c-4fc0-b1cb-2c28baee1094"],

Cell["-Mva* x Mt  - ", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
   3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
   3.772213110878693*^9}, {3.772214005468075*^9, 3.7722140207355647`*^9}, {
   3.7730811584334526`*^9, 3.773081168637182*^9}, {3.7730871319197145`*^9, 
   3.7730871340407953`*^9}, 3.773087649541318*^9, {3.8180781983805437`*^9, 
   3.818078205476112*^9}, {3.8644156107342577`*^9, 
   3.8644156110846653`*^9}},ExpressionUUID->"3d24ce91-ef4f-42ca-aac4-\
846210596ae1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvatc", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicT", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"CCLeptonicVecAx", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7722140160119085`*^9, 3.772214039759945*^9}, {3.7722140747872133`*^9, 
   3.7722140864466405`*^9}, {3.773081116554346*^9, 3.7730811301762857`*^9}, {
   3.7730871579422035`*^9, 3.773087180233822*^9}, 3.7730876606238394`*^9, {
   3.7737115768125153`*^9, 3.7737115794308987`*^9}, {3.864415622845437*^9, 
   3.864415647982025*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"5e5cb79e-1c8c-4e92-ad2a-ec62fe778441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvatc", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVecAx", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.7722140933300676`*^9, 3.772214115744774*^9}, {3.773081126708087*^9, 
  3.77308112789336*^9}, {3.7730871853853407`*^9, 3.7730871964340415`*^9}, {
  3.7730873027389536`*^9, 3.7730873129478965`*^9}, {3.773087668538899*^9, 
  3.7730876794669175`*^9}, {3.773088151023749*^9, 3.773088152510826*^9}, {
  3.86441566547709*^9, 3.864415730248641*^9}, {3.8644159007040358`*^9, 
  3.8644159008852787`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"1c46db6f-c8e6-464f-b54a-6cd4d5c8cb7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvatccontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lvatc", " ", "hvatc"}], "/.", "L3"}], "]"}]}], "]"}], " ", "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, 
   3.772214161179433*^9, {3.7722143317293453`*^9, 3.7722143339563227`*^9}, {
   3.773081134082878*^9, 3.773081148265808*^9}, {3.7730872104466476`*^9, 
   3.7730872172964754`*^9}, {3.7730876865949097`*^9, 3.7730876926421833`*^9}, 
   3.773088773218899*^9, 3.7730888105238276`*^9, 3.8180782519205217`*^9, {
   3.864415739061492*^9, 3.86441575442517*^9}, {3.86689426947069*^9, 
   3.866894283163268*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"f18aee6e-face-434f-b597-9cde13a06c09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvatc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvatccontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722141388918543`*^9, 3.772214188049021*^9}, {
  3.77221429464488*^9, 3.772214318621648*^9}, {3.7730811525051947`*^9, 
  3.7730811550391283`*^9}, {3.7730812424716606`*^9, 3.773081248377019*^9}, {
  3.7730873282504168`*^9, 3.7730873544511623`*^9}, {3.77308769594899*^9, 
  3.77308769876329*^9}, {3.8644157618894167`*^9, 3.864415785128613*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"40061456-c2eb-4950-bde8-e8fe51fa29d1"],

Cell["Imaginary parts have to cancel in the sum", "Text",
 CellChangeTimes->{{3.7722141981967955`*^9, 3.772214232634302*^9}, {
   3.77308118116973*^9, 3.7730812348203726`*^9}, {3.7730877111746407`*^9, 
   3.7730877151361656`*^9}, {3.818078265056389*^9, 3.8180782737120123`*^9}, {
   3.818078645503254*^9, 3.818078651030044*^9}, 
   3.8644159236716137`*^9},ExpressionUUID->"3d553db3-1e8e-4cc2-a5ee-\
ed51a3e2bbd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mvatsum", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"mvat", "+", "mvatc"}], " ", "]"}], "/.", "L3"}], "]"}], "/.",
         "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7722142345404625`*^9, 3.772214264363593*^9}, {
   3.772214377576193*^9, 3.77221438925861*^9}, {3.772214722781013*^9, 
   3.772214724744311*^9}, {3.772731751157024*^9, 3.77273175173837*^9}, {
   3.773081255261862*^9, 3.7730812608285646`*^9}, {3.773087358721236*^9, 
   3.773087373727271*^9}, {3.7730877191300817`*^9, 3.773087728264675*^9}, 
   3.773088850945326*^9, {3.773162023376176*^9, 3.773162038301831*^9}, {
   3.7731620905383034`*^9, 3.773162099529727*^9}, {3.7731621509384575`*^9, 
   3.773162152004882*^9}, 3.7731627389701757`*^9, {3.773163148682297*^9, 
   3.7731631680383787`*^9}, {3.864415797381876*^9, 3.8644158473397417`*^9}, {
   3.8668942903743563`*^9, 3.866894293722486*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"78fa131e-d418-4bed-836c-9a07ed366f89"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
     "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "\[Epsilon]T", " ", 
      SuperscriptBox["m\[Tau]", "5"]}], "s1"]}], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{"16.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]T",
     " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s2", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   RowBox[{
   "8.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "16.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "16.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]T",
     " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]T",
      " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "u1", " ", "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "8.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]T", 
    " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]T",
      " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "40.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["u1", "3"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["u1", "3"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   RowBox[{"8.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   RowBox[{"24.`", " ", "ImF1", " ", "ReFT", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"24.`", " ", "ImF2", " ", "ReFT", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", "ReFT", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], 
   "-", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"24.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"64.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{"8.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "s2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF1", " ", "ReFT", " ", "s1", " ", "s2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ReFT", " ", "s1", " ", "s2", " ", "\[Epsilon]T", 
    " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "s2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   RowBox[{"16.`", " ", "ImF3", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "t2", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "+", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF1", " ", "ReFT", " ", "s1", " ", "t2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ReFT", " ", "s1", " ", "t2", " ", "\[Epsilon]T", 
    " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "t2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "48.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "8.`", " ", "ImF3", " ", "ReFT", " ", "s1", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{"8.`", " ", "ImF3", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{"24.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{"48.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF1", " ", "ReFT", " ", "s1", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ReFT", " ", "s1", " ", "u1", " ", "\[Epsilon]T", 
    " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{"8.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "32.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{
   "8.`", " ", "ImF3", " ", "ReFT", " ", "s1", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{
   "32.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "40.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "t2", " ", "u1", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "24.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{
    "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"40.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{"8.`", " ", "ImF3", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF3", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s2", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{
   "8.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u2", " ", "\[Epsilon]T", 
    " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "u1", " ", "u2", " ", "\[Epsilon]T",
     " ", "m\[Tau]"}], "+", 
   RowBox[{
   "8.`", " ", "ImF3", " ", "ReFT", " ", "s2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "40.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   RowBox[{
    FractionBox["1", "s1"], 
    RowBox[{"8.`", " ", "ImFT", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2.`"}], " ", "ReF1"}], "-", 
             RowBox[{"1.`", " ", "ReF2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "+", 
          RowBox[{"ReF1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2.`", " ", "s2"}], "+", 
             RowBox[{"2.`", " ", "t2"}], "-", 
             RowBox[{"2.`", " ", "u1"}]}], ")"}]}], "+", 
          RowBox[{"ReF2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.`", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "t2"}], "-", 
             RowBox[{"1.`", " ", "u1"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m\[Eta]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "ReF1"}], "-", 
                RowBox[{"2.`", " ", "ReF2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Tau]", "2"]}], "+", 
             RowBox[{"2.`", " ", "ReF2", " ", "s1"}], "+", 
             RowBox[{"2.`", " ", "ReF4", " ", "s1"}], "+", 
             RowBox[{"3.`", " ", "ReF3", " ", "s1", " ", "s2"}], "-", 
             RowBox[{"2.`", " ", "ReF2", " ", "t2"}], "+", 
             RowBox[{"2.`", " ", "ReF2", " ", "u1"}], "-", 
             RowBox[{"2.`", " ", "ReF3", " ", "s1", " ", "u1"}], "+", 
             RowBox[{"2.`", " ", "ReF2", " ", "u2"}], "+", 
             RowBox[{"ReF1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4.`", " ", "s1"}], "+", 
                RowBox[{"3.`", " ", "s2"}], "-", 
                RowBox[{"1.`", " ", "t2"}], "+", 
                RowBox[{"1.`", " ", "u1"}], "+", 
                RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m\[Pi]", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF1", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF1", " ", 
           SuperscriptBox["t2", "2"]}], "+", 
          RowBox[{"2.`", " ", "ReF2", " ", 
           SuperscriptBox["t2", "2"]}], "+", 
          RowBox[{"3.`", " ", "ReF1", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"3.`", " ", "ReF2", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"4.`", " ", "ReF1", " ", "s1", " ", "s2"}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "s2"}], "-", 
          RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "s2"}], "-", 
          RowBox[{"4.`", " ", "ReF1", " ", "s1", " ", "t2"}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "t2"}], "-", 
          RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "t2"}], "+", 
          RowBox[{"3.`", " ", "ReF2", " ", "s2", " ", "t2"}], "-", 
          RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2"}], "+", 
          RowBox[{
           SuperscriptBox["m\[Tau]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ReF1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3.`", " ", "s2"}], "+", 
                RowBox[{"1.`", " ", "t2"}], "-", 
                RowBox[{"3.`", " ", "u1"}]}], ")"}]}], "+", 
             RowBox[{"ReF2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3.`", " ", "s2"}], "+", 
                RowBox[{"2.`", " ", "t2"}], "-", 
                RowBox[{"3.`", " ", "u1"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4.`", " ", "ReF1", " ", "s1", " ", "u1"}], "+", 
          RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "u1"}], "+", 
          RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "u1"}], "-", 
          RowBox[{"2.`", " ", "ReF1", " ", "s2", " ", "u1"}], "-", 
          RowBox[{"4.`", " ", "ReF2", " ", "s2", " ", "u1"}], "+", 
          RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "u1"}], "-", 
          RowBox[{"4.`", " ", "ReF1", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"5.`", " ", "ReF2", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"3.`", " ", "ReF1", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"3.`", " ", "ReF2", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"1.`", " ", "ReF1", " ", "t2", " ", "u2"}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "t2", " ", "u2"}], "+", 
          RowBox[{"3.`", " ", "ReF1", " ", "u1", " ", "u2"}], "+", 
          RowBox[{"3.`", " ", "ReF2", " ", "u1", " ", "u2"}]}], ")"}], " ", 
        SuperscriptBox["m\[Eta]", "2"]}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", 
        SuperscriptBox["u1", "3"]}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", 
        SuperscriptBox["u1", "3"]}], "-", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", 
        SuperscriptBox["s2", "2"]}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", 
        SuperscriptBox["s2", "2"]}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "s1", " ", 
        SuperscriptBox["s2", "2"]}], "+", 
       RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", 
        SuperscriptBox["s2", "2"]}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "s1", " ", 
        SuperscriptBox["t2", "2"]}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", 
        SuperscriptBox["t2", "2"]}], "-", 
       RowBox[{"2.`", " ", "ReF3", " ", "s1", " ", "s2", " ", 
        SuperscriptBox["t2", "2"]}], "+", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", 
        SuperscriptBox["u1", "2"]}], "+", 
       RowBox[{"4.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", 
        SuperscriptBox["u1", "2"]}], "-", 
       RowBox[{"3.`", " ", "ReF1", " ", "s1", " ", 
        SuperscriptBox["u1", "2"]}], "-", 
       RowBox[{"3.`", " ", "ReF2", " ", "s1", " ", 
        SuperscriptBox["u1", "2"]}], "-", 
       RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", 
        SuperscriptBox["u1", "2"]}], "+", 
       RowBox[{"3.`", " ", "ReF2", " ", "s2", " ", 
        SuperscriptBox["u1", "2"]}], "-", 
       RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", "s2", " ", 
        SuperscriptBox["u1", "2"]}], "+", 
       RowBox[{"2.`", " ", "ReF1", " ", "t2", " ", 
        SuperscriptBox["u1", "2"]}], "+", 
       RowBox[{"4.`", " ", "ReF2", " ", "t2", " ", 
        SuperscriptBox["u1", "2"]}], "+", 
       RowBox[{"1.`", " ", "ReF1", " ", "s2", " ", 
        SuperscriptBox["u2", "2"]}], "+", 
       RowBox[{"2.`", " ", "ReF2", " ", "s2", " ", 
        SuperscriptBox["u2", "2"]}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "u1", " ", 
        SuperscriptBox["u2", "2"]}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", "u1", " ", 
        SuperscriptBox["u2", "2"]}], "+", 
       RowBox[{"2.`", " ", "ReF1", " ", 
        SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
       RowBox[{"1.`", " ", "ReF2", " ", 
        SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
       RowBox[{"2.`", " ", "ReF4", " ", 
        SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "s2"}], "+", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "4"], " ", "ReF2", " ", "s2"}], "-", 
       RowBox[{"3.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s1", " ", "s2"}], 
       "-", 
       RowBox[{"3.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s1", " ", "s2"}], 
       "-", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF4", " ", "s1", " ", "s2"}], 
       "+", 
       RowBox[{"2.`", " ", "ReF1", " ", 
        SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
       RowBox[{"1.`", " ", "ReF2", " ", 
        SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
       RowBox[{"2.`", " ", "ReF4", " ", 
        SuperscriptBox["s1", "2"], " ", "t2"}], "-", 
       RowBox[{"2.`", " ", "ReF3", " ", "s1", " ", 
        SuperscriptBox["s2", "2"], " ", "t2"}], "-", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s1", " ", "t2"}], 
       "-", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s1", " ", "t2"}], 
       "+", 
       RowBox[{"1.`", " ", "ReF3", " ", 
        SuperscriptBox["s1", "2"], " ", "s2", " ", "t2"}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s2", " ", "t2"}], 
       "+", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2", " ", "t2"}], 
       "-", 
       RowBox[{"6.`", " ", "ReF1", " ", "s1", " ", "s2", " ", "t2"}], "-", 
       RowBox[{"3.`", " ", "ReF2", " ", "s1", " ", "s2", " ", "t2"}], "-", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF3", " ", "s1", " ", "s2", 
        " ", "t2"}], "-", 
       RowBox[{"2.`", " ", "ReF1", " ", 
        SuperscriptBox["s1", "2"], " ", "u1"}], "-", 
       RowBox[{"1.`", " ", "ReF2", " ", 
        SuperscriptBox["s1", "2"], " ", "u1"}], "-", 
       RowBox[{"2.`", " ", "ReF4", " ", 
        SuperscriptBox["s1", "2"], " ", "u1"}], "+", 
       RowBox[{"1.`", " ", "ReF1", " ", 
        SuperscriptBox["s2", "2"], " ", "u1"}], "-", 
       RowBox[{"1.`", " ", "ReF2", " ", 
        SuperscriptBox["s2", "2"], " ", "u1"}], "+", 
       RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", 
        SuperscriptBox["s2", "2"], " ", "u1"}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", 
        SuperscriptBox["t2", "2"], " ", "u1"}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", 
        SuperscriptBox["t2", "2"], " ", "u1"}], "-", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "u1"}], "-", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "4"], " ", "ReF2", " ", "u1"}], "+", 
       RowBox[{"3.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s1", " ", "u1"}], 
       "+", 
       RowBox[{"3.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s1", " ", "u1"}], 
       "+", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF4", " ", "s1", " ", "u1"}], 
       "-", 
       RowBox[{"1.`", " ", "ReF3", " ", 
        SuperscriptBox["s1", "2"], " ", "s2", " ", "u1"}], "-", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s2", " ", "u1"}], 
       "-", 
       RowBox[{"5.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2", " ", "u1"}], 
       "+", 
       RowBox[{"4.`", " ", "ReF1", " ", "s1", " ", "s2", " ", "u1"}], "+", 
       RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "s2", " ", "u1"}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF3", " ", "s1", " ", "s2", 
        " ", "u1"}], "+", 
       RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "s2", " ", "u1"}], "-", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "t2", " ", "u1"}], 
       "-", 
       RowBox[{"4.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "t2", " ", "u1"}], 
       "+", 
       RowBox[{"4.`", " ", "ReF1", " ", "s1", " ", "t2", " ", "u1"}], "+", 
       RowBox[{"5.`", " ", "ReF2", " ", "s1", " ", "t2", " ", "u1"}], "+", 
       RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "t2", " ", "u1"}], "-", 
       RowBox[{"3.`", " ", "ReF2", " ", "s2", " ", "t2", " ", "u1"}], "+", 
       RowBox[{
       "3.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2", " ", "u1"}], "+", 
       RowBox[{"1.`", " ", "ReF1", " ", 
        SuperscriptBox["s2", "2"], " ", "u2"}], "-", 
       RowBox[{"1.`", " ", "ReF2", " ", 
        SuperscriptBox["s2", "2"], " ", "u2"}], "+", 
       RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", 
        SuperscriptBox["s2", "2"], " ", "u2"}], "-", 
       RowBox[{"2.`", " ", "ReF1", " ", 
        SuperscriptBox["u1", "2"], " ", "u2"}], "-", 
       RowBox[{"4.`", " ", "ReF2", " ", 
        SuperscriptBox["u1", "2"], " ", "u2"}], "-", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s2", " ", "u2"}], 
       "-", 
       RowBox[{"4.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2", " ", "u2"}], 
       "+", 
       RowBox[{"3.`", " ", "ReF1", " ", "s1", " ", "s2", " ", "u2"}], "+", 
       RowBox[{"3.`", " ", "ReF2", " ", "s1", " ", "s2", " ", "u2"}], "+", 
       RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "s2", " ", "u2"}], "+", 
       RowBox[{"1.`", " ", "ReF1", " ", "s1", " ", "t2", " ", "u2"}], "+", 
       RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "t2", " ", "u2"}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "s2", " ", "t2", " ", "u2"}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", "s2", " ", "t2", " ", "u2"}], "+", 
       RowBox[{
       "2.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2", " ", "u2"}], "+", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "u1", " ", "u2"}], 
       "+", 
       RowBox[{"4.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "u1", " ", "u2"}], 
       "-", 
       RowBox[{"3.`", " ", "ReF1", " ", "s1", " ", "u1", " ", "u2"}], "-", 
       RowBox[{"3.`", " ", "ReF2", " ", "s1", " ", "u1", " ", "u2"}], "-", 
       RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "u1", " ", "u2"}], "+", 
       RowBox[{"1.`", " ", "ReF1", " ", "s2", " ", "u1", " ", "u2"}], "+", 
       RowBox[{"5.`", " ", "ReF2", " ", "s2", " ", "u1", " ", "u2"}], "-", 
       RowBox[{
       "1.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "u1", " ", "u2"}], "+", 
       RowBox[{"2.`", " ", "ReF1", " ", "t2", " ", "u1", " ", "u2"}], "+", 
       RowBox[{"4.`", " ", "ReF2", " ", "t2", " ", "u1", " ", "u2"}], "+", 
       RowBox[{
        SuperscriptBox["m\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.`", " ", "ReF1", " ", "s1"}], "+", 
             RowBox[{"2.`", " ", "ReF2", " ", "s1"}], "-", 
             RowBox[{"2.`", " ", "ReF3", " ", "s2", " ", "s1"}], "+", 
             RowBox[{"1.`", " ", "ReF1", " ", "s2"}], "+", 
             RowBox[{"2.`", " ", "ReF2", " ", "s2"}]}], ")"}], " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF2", " ", 
           SuperscriptBox["s1", "2"]}], "-", 
          RowBox[{"2.`", " ", "ReF4", " ", 
           SuperscriptBox["s1", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF3", " ", "s1", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF3", " ", 
           SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
          RowBox[{"8.`", " ", "ReF2", " ", "s1", " ", "s2"}], "-", 
          RowBox[{"2.`", " ", "ReF4", " ", "s1", " ", "s2"}], "+", 
          RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "t2"}], "+", 
          RowBox[{"2.`", " ", "ReF2", " ", "s2", " ", "t2"}], "+", 
          RowBox[{"2.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2"}], "+", 
          RowBox[{"2.`", " ", "ReF3", " ", 
           SuperscriptBox["s1", "2"], " ", "u1"}], "+", 
          RowBox[{"6.`", " ", "ReF2", " ", "s1", " ", "u1"}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "s2", " ", "u1"}], "+", 
          RowBox[{"ReF1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2.`"}], " ", 
              SuperscriptBox["s1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "s2"}], "+", 
                RowBox[{"1.`", " ", "t2"}], "+", 
                RowBox[{"3.`", " ", "u1"}], "-", 
                RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "s1"}], "+", 
             RowBox[{"s2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "s2"}], "+", 
                RowBox[{"1.`", " ", "t2"}], "-", 
                RowBox[{"1.`", " ", "u1"}], "-", 
                RowBox[{"1.`", " ", "u2"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "s1", " ", "u2"}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"2.`", " ", "ReF3", " ", "s1", " ", "s2", " ", "u2"}]}], 
         ")"}]}]}], ")"}], " ", "\[Epsilon]T", " ", "m\[Tau]"}]}], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   RowBox[{
    FractionBox["1", "s1"], 
    RowBox[{"32.`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2.`", " ", "ReF1", " ", "ReFT", " ", 
        SuperscriptBox["m\[Eta]", "2"]}], "+", 
       RowBox[{"1.`", " ", "ReF2", " ", "ReFT", " ", 
        SuperscriptBox["m\[Eta]", "2"]}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReFT"}], "+", 
       RowBox[{"2.`", " ", 
        SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReFT"}], "-", 
       RowBox[{"2.`", " ", "ImF4", " ", "ImFT", " ", "s1"}], "-", 
       RowBox[{"2.`", " ", "ReF1", " ", "ReFT", " ", "s1"}], "-", 
       RowBox[{"1.`", " ", "ReF2", " ", "ReFT", " ", "s1"}], "-", 
       RowBox[{"2.`", " ", "ReF4", " ", "ReFT", " ", "s1"}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "ReFT", " ", "s2"}], "+", 
       RowBox[{"1.`", " ", "ReF2", " ", "ReFT", " ", "s2"}], "+", 
       RowBox[{"1.`", " ", "ReF1", " ", "ReFT", " ", "t2"}], "+", 
       RowBox[{"2.`", " ", "ReF2", " ", "ReFT", " ", "t2"}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "ReFT", " ", "u1"}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", "ReFT", " ", "u1"}], "+", 
       RowBox[{"ImF2", " ", "ImFT", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Eta]", "2"]}], "+", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", 
          RowBox[{"1.`", " ", "s1"}], "+", 
          RowBox[{"1.`", " ", "s2"}], "+", 
          RowBox[{"2.`", " ", "t2"}], "-", 
          RowBox[{"2.`", " ", "u1"}], "-", 
          RowBox[{"2.`", " ", "u2"}]}], ")"}]}], "+", 
       RowBox[{"ImF1", " ", "ImFT", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2.`", " ", 
           SuperscriptBox["m\[Eta]", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", 
          RowBox[{"2.`", " ", "s1"}], "-", 
          RowBox[{"1.`", " ", "s2"}], "+", 
          RowBox[{"1.`", " ", "t2"}], "-", 
          RowBox[{"1.`", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}]}], "-", 
       RowBox[{"1.`", " ", "ReF1", " ", "ReFT", " ", "u2"}], "-", 
       RowBox[{"2.`", " ", "ReF2", " ", "ReFT", " ", "u2"}]}], ")"}], " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["P",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p1",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p2",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p3",
          TraditionalForm], "_"],
        TraditionalForm]}]], " ", "m\[Tau]"}]}], "+", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.818078795276721*^9, 3.818097842097316*^9, 3.8182721650699883`*^9, 
   3.837001655184596*^9, {3.864415847960162*^9, 3.864415877515645*^9}, 
   3.864416115345345*^9, 3.864462346056522*^9, 3.866894490231333*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"fca44093-4435-41b8-8061-cf4f95ea0eb3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox["p1",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      OverscriptBox[
       FormBox["p2",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      OverscriptBox[
       FormBox["p3",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      OverscriptBox[
       FormBox["Q",
        TraditionalForm], "_"],
      TraditionalForm]}]], " ", "is", " ", "computed", " ", "in", " ", 
   "terms", " ", "of", " ", "the", " ", "independent", " ", "variables", " ", 
   "in", " ", 
   RowBox[{"epsilon", ".", "nb"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.818078996767469*^9, 3.818079038816764*^9}, {
  3.818079952340589*^9, 3.818079954633181*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"6d2aa71f-cb0f-4c19-8f9a-74e36fc439a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mvatsum", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8180829416129017`*^9, 3.818082946245697*^9}, {
  3.8644196216003923`*^9, 3.8644196345101757`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"0a4a2bdf-dddf-4354-be3e-4a985db07277"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.818097414453536*^9, 3.81809784215644*^9, 
  3.818272165139176*^9, 3.837001655292143*^9, 3.864419635278977*^9, 
  3.8644623461669693`*^9, 3.866894514222176*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"144f697b-da77-4148-abc7-68fba272c3b4"],

Cell["\<\
        (0.,0.) - 32.*epsT*ImF1*meta2*mpi2*mtau*ReFT - 
     -  16.*epsT*ImF2*meta2*mpi2*mtau*ReFT - 
     -  16.*epsT*ImF4*meta2*mpi2*mtau*ReFT - 
     -  8.*epsT*ImF1*mpi2*mtau3*ReFT - 16.*epsT*ImF2*mpi2*mtau3*ReFT + 
     -  (16.*epsT*ImF1*meta4*mpi2*mtau*ReFT)/s1 + 
     -  (8.*epsT*ImF2*meta4*mpi2*mtau*ReFT)/s1 + 
     -  (8.*epsT*ImF1*meta2*mpi2*mtau3*ReFT)/s1 + 
     -  (16.*epsT*ImF2*meta2*mpi2*mtau3*ReFT)/s1 + 
     -  16.*epsT*ImF1*mpi2*mtau*ReFT*s1 + 
     -  8.*epsT*ImF2*mpi2*mtau*ReFT*s1 + 
     -  16.*epsT*ImF4*mpi2*mtau*ReFT*s1 + 
     -  32.*epsT*ImF1*meta2*mtau*ReFT*s2 + 
     -  16.*epsT*ImF2*meta2*mtau*ReFT*s2 + 
     -  16.*epsT*ImF4*meta2*mtau*ReFT*s2 + 
     -  8.*epsT*ImF1*mpi2*mtau*ReFT*s2 + 
     -  64.*epsT*ImF2*mpi2*mtau*ReFT*s2 + 
     -  16.*epsT*ImF4*mpi2*mtau*ReFT*s2 - 
     -  24.*epsT*ImF3*meta2*mpi2*mtau*ReFT*s2 + 
     -  24.*epsT*ImF1*mtau3*ReFT*s2 + 24.*epsT*ImF2*mtau3*ReFT*s2 + 
     -  16.*epsT*ImF4*mtau3*ReFT*s2 + 
     -  16.*epsT*ImF3*mpi2*mtau3*ReFT*s2 - 
     -  (16.*epsT*ImF1*meta4*mtau*ReFT*s2)/s1 - 
     -  (8.*epsT*ImF2*meta4*mtau*ReFT*s2)/s1 - 
     -  (24.*epsT*ImF1*meta2*mpi2*mtau*ReFT*s2)/s1 - 
     -  (24.*epsT*ImF1*meta2*mtau3*ReFT*s2)/s1 - 
     -  (24.*epsT*ImF2*meta2*mtau3*ReFT*s2)/s1 - 
     -  (8.*epsT*ImF1*mpi2*mtau3*ReFT*s2)/s1 - 
     -  (16.*epsT*ImF2*mpi2*mtau3*ReFT*s2)/s1 - 
     -  (8.*epsT*ImF1*mtau5*ReFT*s2)/s1 - 
     -  (16.*epsT*ImF2*mtau5*ReFT*s2)/s1 - 
     -  16.*epsT*ImF1*mtau*ReFT*s1*s2 - 8.*epsT*ImF2*mtau*ReFT*s1*s2 - 
     -  16.*epsT*ImF4*mtau*ReFT*s1*s2 - 
     -  8.*epsT*ImF3*mpi2*mtau*ReFT*s1*s2 + 
     -  8.*epsT*ImF1*mtau*ReFT*s22 - 8.*epsT*ImF2*mtau*ReFT*s22 + 
     -  8.*epsT*ImF3*meta2*mtau*ReFT*s22 + 
     -  8.*epsT*ImF3*mpi2*mtau*ReFT*s22 + 
     -  (8.*epsT*ImF1*meta2*mtau*ReFT*s22)/s1 - 
     -  (8.*epsT*ImF2*meta2*mtau*ReFT*s22)/s1 + 
     -  (8.*epsT*ImF1*mpi2*mtau*ReFT*s22)/s1 - 
     -  (8.*epsT*ImF2*mpi2*mtau*ReFT*s22)/s1 + 
     -  (8.*epsT*ImF1*mtau3*ReFT*s22)/s1 - 
     -  (8.*epsT*ImF2*mtau3*ReFT*s22)/s1 + 
     -  32.*epsT*ImF1*meta2*mtau*ReFT*t2 + 
     -  16.*epsT*ImF2*meta2*mtau*ReFT*t2 + 
     -  16.*epsT*ImF4*meta2*mtau*ReFT*t2 - 
     -  8.*epsT*ImF1*mpi2*mtau*ReFT*t2 - 
     -  16.*epsT*ImF2*mpi2*mtau*ReFT*t2 + 8.*epsT*ImF1*mtau3*ReFT*t2 + 
     -  16.*epsT*ImF2*mtau3*ReFT*t2 - 
     -  (16.*epsT*ImF1*meta4*mtau*ReFT*t2)/s1 - 
     -  (8.*epsT*ImF2*meta4*mtau*ReFT*t2)/s1 + 
     -  (8.*epsT*ImF1*meta2*mpi2*mtau*ReFT*t2)/s1 + 
     -  (16.*epsT*ImF2*meta2*mpi2*mtau*ReFT*t2)/s1 - 
     -  (8.*epsT*ImF1*meta2*mtau3*ReFT*t2)/s1 - 
     -  (16.*epsT*ImF2*meta2*mtau3*ReFT*t2)/s1 - 
     -  16.*epsT*ImF1*mtau*ReFT*s1*t2 - 8.*epsT*ImF2*mtau*ReFT*s1*t2 - 
     -  16.*epsT*ImF4*mtau*ReFT*s1*t2 + 
     -  48.*epsT*ImF1*mtau*ReFT*s2*t2 + 
     -  24.*epsT*ImF2*mtau*ReFT*s2*t2 + 
     -  8.*epsT*ImF3*meta2*mtau*ReFT*s2*t2 - 
     -  16.*epsT*ImF3*mpi2*mtau*ReFT*s2*t2 + 
     -  16.*epsT*ImF3*mtau3*ReFT*s2*t2 - 
     -  (24.*epsT*ImF2*meta2*mtau*ReFT*s2*t2)/s1 - 
     -  (8.*epsT*ImF1*mpi2*mtau*ReFT*s2*t2)/s1 - 
     -  (16.*epsT*ImF2*mpi2*mtau*ReFT*s2*t2)/s1 - 
     -  (8.*epsT*ImF1*mtau3*ReFT*s2*t2)/s1 - 
     -  (16.*epsT*ImF2*mtau3*ReFT*s2*t2)/s1 - 
     -  8.*epsT*ImF3*mtau*ReFT*s1*s2*t2 + 
     -  16.*epsT*ImF3*mtau*ReFT*s22*t2 + 8.*epsT*ImF1*mtau*ReFT*t22 + 
     -  16.*epsT*ImF2*mtau*ReFT*t22 - 
     -  (8.*epsT*ImF1*meta2*mtau*ReFT*t22)/s1 - 
     -  (16.*epsT*ImF2*meta2*mtau*ReFT*t22)/s1 + 
     -  16.*epsT*ImF3*mtau*ReFT*s2*t22 - 
     -  32.*epsT*ImF1*meta2*mtau*ReFT*u1 - 
     -  16.*epsT*ImF2*meta2*mtau*ReFT*u1 - 
     -  16.*epsT*ImF4*meta2*mtau*ReFT*u1 - 
     -  24.*epsT*ImF1*mpi2*mtau*ReFT*u1 - 
     -  48.*epsT*ImF2*mpi2*mtau*ReFT*u1 + 
     -  16.*epsT*ImF3*meta2*mpi2*mtau*ReFT*u1 - 
     -  24.*epsT*ImF1*mtau3*ReFT*u1 - 24.*epsT*ImF2*mtau3*ReFT*u1 - 
     -  16.*epsT*ImF4*mtau3*ReFT*u1 + 
     -  (16.*epsT*ImF1*meta4*mtau*ReFT*u1)/s1 + 
     -  (8.*epsT*ImF2*meta4*mtau*ReFT*u1)/s1 - 
     -  (8.*epsT*ImF1*meta2*mpi2*mtau*ReFT*u1)/s1 - 
     -  (16.*epsT*ImF2*meta2*mpi2*mtau*ReFT*u1)/s1 + 
     -  (24.*epsT*ImF1*meta2*mtau3*ReFT*u1)/s1 + 
     -  (24.*epsT*ImF2*meta2*mtau3*ReFT*u1)/s1 + 
     -  (8.*epsT*ImF1*mtau5*ReFT*u1)/s1 + 
     -  (16.*epsT*ImF2*mtau5*ReFT*u1)/s1 + 
     -  16.*epsT*ImF1*mtau*ReFT*s1*u1 + 8.*epsT*ImF2*mtau*ReFT*s1*u1 + 
     -  16.*epsT*ImF4*mtau*ReFT*s1*u1 - 
     -  16.*epsT*ImF3*mpi2*mtau*ReFT*s1*u1 - 
     -  32.*epsT*ImF1*mtau*ReFT*s2*u1 - 
     -  16.*epsT*ImF2*mtau*ReFT*s2*u1 - 
     -  16.*epsT*ImF4*mtau*ReFT*s2*u1 - 
     -  8.*epsT*ImF3*meta2*mtau*ReFT*s2*u1 - 
     -  8.*epsT*ImF3*mtau3*ReFT*s2*u1 + 
     -  (16.*epsT*ImF1*meta2*mtau*ReFT*s2*u1)/s1 + 
     -  (32.*epsT*ImF2*meta2*mtau*ReFT*s2*u1)/s1 + 
     -  (8.*epsT*ImF1*mpi2*mtau*ReFT*s2*u1)/s1 + 
     -  (16.*epsT*ImF2*mpi2*mtau*ReFT*s2*u1)/s1 + 
     -  (8.*epsT*ImF1*mtau3*ReFT*s2*u1)/s1 + 
     -  (40.*epsT*ImF2*mtau3*ReFT*s2*u1)/s1 + 
     -  8.*epsT*ImF3*mtau*ReFT*s1*s2*u1 - 
     -  8.*epsT*ImF3*mtau*ReFT*s22*u1 - 
     -  (8.*epsT*ImF1*mtau*ReFT*s22*u1)/s1 + 
     -  (8.*epsT*ImF2*mtau*ReFT*s22*u1)/s1 - 
     -  32.*epsT*ImF1*mtau*ReFT*t2*u1 - 
     -  40.*epsT*ImF2*mtau*ReFT*t2*u1 - 
     -  16.*epsT*ImF4*mtau*ReFT*t2*u1 + 
     -  (32.*epsT*ImF1*meta2*mtau*ReFT*t2*u1)/s1 + 
     -  (40.*epsT*ImF2*meta2*mtau*ReFT*t2*u1)/s1 + 
     -  (16.*epsT*ImF1*mtau3*ReFT*t2*u1)/s1 + 
     -  (32.*epsT*ImF2*mtau3*ReFT*t2*u1)/s1 - 
     -  24.*epsT*ImF3*mtau*ReFT*s2*t2*u1 + 
     -  (24.*epsT*ImF2*mtau*ReFT*s2*t2*u1)/s1 + 
     -  (8.*epsT*ImF1*mtau*ReFT*t22*u1)/s1 + 
     -  (16.*epsT*ImF2*mtau*ReFT*t22*u1)/s1 + 
     -  24.*epsT*ImF1*mtau*ReFT*u12 + 24.*epsT*ImF2*mtau*ReFT*u12 + 
     -  16.*epsT*ImF4*mtau*ReFT*u12 - 
     -  (24.*epsT*ImF1*meta2*mtau*ReFT*u12)/s1 - 
     -  (24.*epsT*ImF2*meta2*mtau*ReFT*u12)/s1 - 
     -  (16.*epsT*ImF1*mtau3*ReFT*u12)/s1 - 
     -  (32.*epsT*ImF2*mtau3*ReFT*u12)/s1 + 
     -  8.*epsT*ImF3*mtau*ReFT*s2*u12 - 
     -  (24.*epsT*ImF2*mtau*ReFT*s2*u12)/s1 - 
     -  (16.*epsT*ImF1*mtau*ReFT*t2*u12)/s1 - 
     -  (32.*epsT*ImF2*mtau*ReFT*t2*u12)/s1 + 
     -  (8.*epsT*ImF1*mtau*ReFT*u13)/s1 + 
     -  (16.*epsT*ImF2*mtau*ReFT*u13)/s1 + 
     -  8.*epsT*ImF1*mpi2*mtau*ReFT*u2 + 
     -  16.*epsT*ImF2*mpi2*mtau*ReFT*u2 - 
     -  (8.*epsT*ImF1*meta2*mpi2*mtau*ReFT*u2)/s1 - 
     -  (16.*epsT*ImF2*meta2*mpi2*mtau*ReFT*u2)/s1 - 
     -  24.*epsT*ImF1*mtau*ReFT*s2*u2 - 
     -  24.*epsT*ImF2*mtau*ReFT*s2*u2 - 
     -  16.*epsT*ImF4*mtau*ReFT*s2*u2 + 
     -  16.*epsT*ImF3*mpi2*mtau*ReFT*s2*u2 + 
     -  (24.*epsT*ImF1*meta2*mtau*ReFT*s2*u2)/s1 + 
     -  (24.*epsT*ImF2*meta2*mtau*ReFT*s2*u2)/s1 + 
     -  (8.*epsT*ImF1*mpi2*mtau*ReFT*s2*u2)/s1 + 
     -  (16.*epsT*ImF2*mpi2*mtau*ReFT*s2*u2)/s1 + 
     -  (16.*epsT*ImF1*mtau3*ReFT*s2*u2)/s1 + 
     -  (32.*epsT*ImF2*mtau3*ReFT*s2*u2)/s1 - 
     -  8.*epsT*ImF3*mtau*ReFT*s22*u2 - 
     -  (8.*epsT*ImF1*mtau*ReFT*s22*u2)/s1 + 
     -  (8.*epsT*ImF2*mtau*ReFT*s22*u2)/s1 - 
     -  8.*epsT*ImF1*mtau*ReFT*t2*u2 - 16.*epsT*ImF2*mtau*ReFT*t2*u2 + 
     -  (8.*epsT*ImF1*meta2*mtau*ReFT*t2*u2)/s1 + 
     -  (16.*epsT*ImF2*meta2*mtau*ReFT*t2*u2)/s1 - 
     -  16.*epsT*ImF3*mtau*ReFT*s2*t2*u2 + 
     -  (8.*epsT*ImF1*mtau*ReFT*s2*t2*u2)/s1 + 
     -  (16.*epsT*ImF2*mtau*ReFT*s2*t2*u2)/s1 + 
     -  24.*epsT*ImF1*mtau*ReFT*u1*u2 + 
     -  24.*epsT*ImF2*mtau*ReFT*u1*u2 + 
     -  16.*epsT*ImF4*mtau*ReFT*u1*u2 - 
     -  (24.*epsT*ImF1*meta2*mtau*ReFT*u1*u2)/s1 - 
     -  (24.*epsT*ImF2*meta2*mtau*ReFT*u1*u2)/s1 - 
     -  (16.*epsT*ImF1*mtau3*ReFT*u1*u2)/s1 - 
     -  (32.*epsT*ImF2*mtau3*ReFT*u1*u2)/s1 + 
     -  8.*epsT*ImF3*mtau*ReFT*s2*u1*u2 - 
     -  (8.*epsT*ImF1*mtau*ReFT*s2*u1*u2)/s1 - 
     -  (40.*epsT*ImF2*mtau*ReFT*s2*u1*u2)/s1 - 
     -  (16.*epsT*ImF1*mtau*ReFT*t2*u1*u2)/s1 - 
     -  (32.*epsT*ImF2*mtau*ReFT*t2*u1*u2)/s1 + 
     -  (16.*epsT*ImF1*mtau*ReFT*u12*u2)/s1 + 
     -  (32.*epsT*ImF2*mtau*ReFT*u12*u2)/s1 - 
     -  (32.*epsilonPp1p2p3*epsT*mtau*
     -     (2.*meta2*ReF1*ReFT + 1.*mtau2*ReF1*ReFT + 
     -       1.*meta2*ReF2*ReFT + 2.*mtau2*ReF2*ReFT - 
     -       2.*ImF4*ImFT*s1 - 2.*ReF1*ReFT*s1 - 1.*ReF2*ReFT*s1 - 
     -       2.*ReF4*ReFT*s1 - 1.*ReF1*ReFT*s2 + 1.*ReF2*ReFT*s2 + 
     -       1.*ReF1*ReFT*t2 + 2.*ReF2*ReFT*t2 - 1.*ReF1*ReFT*u1 - 
     -       2.*ReF2*ReFT*u1 + 
     -       ImF2*ImFT*(1.*meta2 + 2.*mtau2 - 1.*s1 + 1.*s2 + 2.*t2 - 
     -          2.*u1 - 2.*u2) + 
     -       ImF1*ImFT*(2.*meta2 + 1.*mtau2 - 2.*s1 - 1.*s2 + 1.*t2 - 
     -          1.*u1 - 1.*u2) - 1.*ReF1*ReFT*u2 - 2.*ReF2*ReFT*u2))/s1
     -    - (8.*epsT*ImF1*mtau*ReFT*s2*u22)/s1 - 
     -  (16.*epsT*ImF2*mtau*ReFT*s2*u22)/s1 + 
     -  (8.*epsT*ImF1*mtau*ReFT*u1*u22)/s1 + 
     -  (16.*epsT*ImF2*mtau*ReFT*u1*u22)/s1 + 
     -  (8.*epsT*ImFT*mtau*(1.*mtau4*ReF1*s2 + 2.*mtau4*ReF2*s2 - 
     -       3.*mtau2*ReF1*s1*s2 - 3.*mtau2*ReF2*s1*s2 - 
     -       2.*mtau2*ReF4*s1*s2 + 2.*ReF1*s12*s2 + 1.*ReF2*s12*s2 + 
     -       2.*ReF4*s12*s2 - 1.*mtau2*ReF1*s22 + 1.*mtau2*ReF2*s22 - 
     -       1.*ReF1*s1*s22 + 1.*ReF2*s1*s22 - 1.*mtau2*ReF1*s1*t2 - 
     -       2.*mtau2*ReF2*s1*t2 + 2.*ReF1*s12*t2 + 1.*ReF2*s12*t2 + 
     -       2.*ReF4*s12*t2 + 1.*mtau2*ReF1*s2*t2 + 
     -       2.*mtau2*ReF2*s2*t2 - 6.*ReF1*s1*s2*t2 - 
     -       3.*ReF2*s1*s2*t2 - 2.*mtau2*ReF3*s1*s2*t2 + 
     -       1.*ReF3*s12*s2*t2 - 2.*ReF3*s1*s22*t2 - 1.*ReF1*s1*t22 - 
     -       2.*ReF2*s1*t22 - 2.*ReF3*s1*s2*t22 + 
     -       meta4*(mpi2*(-2.*ReF1 - 1.*ReF2) + 
     -          ReF1*(2.*s2 + 2.*t2 - 2.*u1) + 
     -          ReF2*(1.*s2 + 1.*t2 - 1.*u1)) - 1.*mtau4*ReF1*u1 - 
     -       2.*mtau4*ReF2*u1 + 3.*mtau2*ReF1*s1*u1 + 
     -       3.*mtau2*ReF2*s1*u1 + 2.*mtau2*ReF4*s1*u1 - 
     -       2.*ReF1*s12*u1 - 1.*ReF2*s12*u1 - 2.*ReF4*s12*u1 - 
     -       1.*mtau2*ReF1*s2*u1 - 5.*mtau2*ReF2*s2*u1 + 
     -       4.*ReF1*s1*s2*u1 + 2.*ReF2*s1*s2*u1 + 
     -       1.*mtau2*ReF3*s1*s2*u1 + 2.*ReF4*s1*s2*u1 - 
     -       1.*ReF3*s12*s2*u1 + 1.*ReF1*s22*u1 - 1.*ReF2*s22*u1 + 
     -       1.*ReF3*s1*s22*u1 - 2.*mtau2*ReF1*t2*u1 - 
     -       4.*mtau2*ReF2*t2*u1 + 4.*ReF1*s1*t2*u1 + 
     -       5.*ReF2*s1*t2*u1 + 2.*ReF4*s1*t2*u1 - 3.*ReF2*s2*t2*u1 + 
     -       3.*ReF3*s1*s2*t2*u1 - 1.*ReF1*t22*u1 - 2.*ReF2*t22*u1 + 
     -       2.*mtau2*ReF1*u12 + 4.*mtau2*ReF2*u12 - 3.*ReF1*s1*u12 - 
     -       3.*ReF2*s1*u12 - 2.*ReF4*s1*u12 + 3.*ReF2*s2*u12 - 
     -       1.*ReF3*s1*s2*u12 + 2.*ReF1*t2*u12 + 4.*ReF2*t2*u12 - 
     -       1.*ReF1*u13 - 2.*ReF2*u13 - 2.*mtau2*ReF1*s2*u2 - 
     -       4.*mtau2*ReF2*s2*u2 + 3.*ReF1*s1*s2*u2 + 
     -       3.*ReF2*s1*s2*u2 + 2.*ReF4*s1*s2*u2 + 1.*ReF1*s22*u2 - 
     -       1.*ReF2*s22*u2 + 1.*ReF3*s1*s22*u2 + 1.*ReF1*s1*t2*u2 + 
     -       2.*ReF2*s1*t2*u2 - 1.*ReF1*s2*t2*u2 - 2.*ReF2*s2*t2*u2 + 
     -       2.*ReF3*s1*s2*t2*u2 + 2.*mtau2*ReF1*u1*u2 + 
     -       4.*mtau2*ReF2*u1*u2 - 3.*ReF1*s1*u1*u2 - 
     -       3.*ReF2*s1*u1*u2 - 2.*ReF4*s1*u1*u2 + 1.*ReF1*s2*u1*u2 + 
     -       5.*ReF2*s2*u1*u2 - 1.*ReF3*s1*s2*u1*u2 + 
     -       2.*ReF1*t2*u1*u2 + 4.*ReF2*t2*u1*u2 - 2.*ReF1*u12*u2 - 
     -       4.*ReF2*u12*u2 + 
     -       mpi2*(-1.*ReF2*s12 - 2.*ReF4*s12 - 8.*ReF2*s1*s2 - 
     -          2.*ReF4*s1*s2 + 1.*ReF3*s12*s2 + 
     -          mtau2*(1.*ReF1*s1 + 2.*ReF2*s1 + 1.*ReF1*s2 + 
     -             2.*ReF2*s2 - 2.*ReF3*s1*s2) + 1.*ReF2*s22 - 
     -          1.*ReF3*s1*s22 + 2.*ReF2*s1*t2 + 2.*ReF2*s2*t2 + 
     -          2.*ReF3*s1*s2*t2 + 6.*ReF2*s1*u1 + 2.*ReF3*s12*u1 - 
     -          2.*ReF2*s2*u1 + 
     -          ReF1*(-2.*s12 + s2*(-1.*s2 + 1.*t2 - 1.*u1 - 1.*u2) + 
     -             s1*(-1.*s2 + 1.*t2 + 3.*u1 - 1.*u2)) - 
     -          2.*ReF2*s1*u2 - 2.*ReF2*s2*u2 - 2.*ReF3*s1*s2*u2) + 
     -       meta2*(-4.*ReF1*s1*s2 - 2.*ReF2*s1*s2 - 2.*ReF4*s1*s2 - 
     -          1.*ReF1*s22 + 1.*ReF2*s22 - 1.*ReF3*s1*s22 - 
     -          4.*ReF1*s1*t2 - 2.*ReF2*s1*t2 - 2.*ReF4*s1*t2 + 
     -          3.*ReF2*s2*t2 - 1.*ReF3*s1*s2*t2 + 1.*ReF1*t22 + 
     -          2.*ReF2*t22 + 
     -          mtau2*(ReF1*(3.*s2 + 1.*t2 - 3.*u1) + 
     -             ReF2*(3.*s2 + 2.*t2 - 3.*u1)) + 4.*ReF1*s1*u1 + 
     -          2.*ReF2*s1*u1 + 2.*ReF4*s1*u1 - 2.*ReF1*s2*u1 - 
     -          4.*ReF2*s2*u1 + 1.*ReF3*s1*s2*u1 - 4.*ReF1*t2*u1 - 
     -          5.*ReF2*t2*u1 + 3.*ReF1*u12 + 3.*ReF2*u12 - 
     -          3.*ReF1*s2*u2 - 3.*ReF2*s2*u2 - 1.*ReF1*t2*u2 - 
     -          2.*ReF2*t2*u2 + 3.*ReF1*u1*u2 + 3.*ReF2*u1*u2 + 
     -          mpi2*(mtau2*(-1.*ReF1 - 2.*ReF2) + 2.*ReF2*s1 + 
     -             2.*ReF4*s1 + 3.*ReF3*s1*s2 - 2.*ReF2*t2 + 
     -             2.*ReF2*u1 - 2.*ReF3*s1*u1 + 2.*ReF2*u2 + 
     -             ReF1*(4.*s1 + 3.*s2 - 1.*t2 + 1.*u1 + 1.*u2))) + 
     -       1.*ReF1*s2*u22 + 2.*ReF2*s2*u22 - 1.*ReF1*u1*u22 - 
     -       2.*ReF2*u1*u22))/s1\
\>", "Output",
 CellChangeTimes->{3.818097414453536*^9, 3.81809784215644*^9, 
  3.818272165139176*^9, 3.837001655292143*^9, 3.864419635278977*^9, 
  3.8644623461669693`*^9, 3.866894514228613*^9},
 CellLabel->
  "Out[206]//FortranForm=",ExpressionUUID->"13ecd0b2-4ae0-455a-9bd0-\
3b62175a61d8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interference  VxA", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.81807814857277*^9, 3.818078160904793*^9}, {3.81808109780191*^9, 
   3.81808110059387*^9}, {3.818081616913488*^9, 3.818081623413365*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"d750cfca-9c96-48ac-be68-8699ba916a12"],

Cell["Explicit computation", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
  3.773086989645503*^9}, {3.7730875396524043`*^9, 3.7730875472932105`*^9}, {
  3.818078170110937*^9, 3.818078219439435*^9}, {3.81808125871978*^9, 
  3.81808126251973*^9}},ExpressionUUID->"b0ac46e2-1c74-40b5-baa5-\
820aa9086598"],

Cell["- Mv x Ma*- ", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.81808165558248*^9, 
  3.8180816743842697`*^9}},ExpressionUUID->"bb9a084f-a0e7-4362-9e3c-\
75eaf0c5388f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lav", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVec", "[", "\[Mu]", "]"}], 
      RowBox[{"CCLeptonicAx", "[", "\[Nu]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7730810241360655`*^9, 3.773081053793071*^9}, 3.8180816924981203`*^9, {
   3.8644197521462793`*^9, 3.864419765262684*^9}, {3.864419982246745*^9, 
   3.8644199830833*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"ca60e8e6-7127-4124-b5fd-ce59387da328"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hav", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVec", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Nu]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", 
           RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"md", "+", "mu"}], "->", "mud"}]}], "}"}]}], ")"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.773081066012187*^9, 3.773081067981978*^9}, {3.864419772891254*^9, 
  3.8644198150335283`*^9}, {3.8644198483577003`*^9, 3.8644198765834627`*^9}, {
  3.864422111186912*^9, 3.8644221178158083`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"c6c89f2e-4cf7-474b-ad07-40d71c971505"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mavcontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lav", " ", "hav"}], " ", "/.", "L3"}], "]"}]}], "]"}], "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
   3.7730810771673193`*^9, 3.773081088967043*^9}, {3.8180817150177*^9, 
   3.81808171600941*^9}, {3.864419894165248*^9, 3.864419929670866*^9}, 
   3.864420663895815*^9, {3.866894554029562*^9, 3.866894557796249*^9}, {
   3.866894873530355*^9, 
   3.8668948761046267`*^9}},ExpressionUUID->"cd08f89a-b92d-421a-9980-\
15fd8e903a02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mav", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mavcontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", 
     "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.864419936720088*^9, 
  3.864419950699759*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"2fba91bd-e35f-4f2e-80ec-4fadafb0dbdf"],

Cell["- Mv* x Ma- ", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
  3.773081170728897*^9, 3.773081177396546*^9}, {3.81808165558248*^9, 
  3.818081671747445*^9}},ExpressionUUID->"b1cc7fad-6064-4572-8d94-\
c1079843642a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lavc", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"CCLeptonicVec", "[", "\[Mu]", "]"}], 
      RowBox[{"LeptonicAx", "[", "\[Nu]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7722140160119085`*^9, 3.772214039759945*^9}, {3.7722140747872133`*^9, 
   3.7722140864466405`*^9}, {3.773081116554346*^9, 3.7730811301762857`*^9}, 
   3.818081708867291*^9, {3.864419958132155*^9, 3.8644199727265472`*^9}, {
   3.86442033171314*^9, 3.864420334823234*^9}, {3.864420724852263*^9, 
   3.8644207591836157`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"74e039fa-2b1e-4f2c-bdf4-54bcba22a79e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"havc", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVec", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Nu]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", "\[ImaginaryI]"}], ",", 
          RowBox[{
           RowBox[{"md", "+", "mu"}], "->", "mud"}]}], "}"}]}], ")"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.7722140933300676`*^9, 3.772214115744774*^9}, {3.773081126708087*^9, 
  3.77308112789336*^9}, {3.864420004238495*^9, 3.864420079825473*^9}, {
  3.864420346084454*^9, 3.8644203742338963`*^9}, {3.8644204875465727`*^9, 
  3.8644204877635317`*^9}, {3.8644207723273487`*^9, 3.8644207787817383`*^9}, {
  3.864422133789526*^9, 3.864422137346249*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"32d32581-9a2a-4b92-9d82-77a31849e25d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mavccontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lavc", " ", "havc"}], "/.", "L3"}], "]"}]}], "]"}], " ", "/.",
      "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, 
   3.772214161179433*^9, {3.7722143317293453`*^9, 3.7722143339563227`*^9}, {
   3.773081134082878*^9, 3.773081148265808*^9}, {3.818081719177724*^9, 
   3.8180817214624023`*^9}, {3.8644201804613657`*^9, 3.864420205744608*^9}, 
   3.864420450908576*^9, {3.8668945629037657`*^9, 3.866894566941494*^9}, {
   3.866894878925934*^9, 
   3.86689488095695*^9}},ExpressionUUID->"76c4fa73-ed75-4119-916a-\
bba29675162c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mavc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mavccontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722141388918543`*^9, 3.772214188049021*^9}, {
  3.77221429464488*^9, 3.772214318621648*^9}, {3.7730811525051947`*^9, 
  3.7730811550391283`*^9}, {3.7730812424716606`*^9, 3.773081248377019*^9}, {
  3.864420212976906*^9, 3.864420251885582*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"d81a4e73-3679-432c-810a-0222bf85fce9"],

Cell["Imaginary parts have to cancel in the sum", "Text",
 CellChangeTimes->{{3.7722141981967955`*^9, 3.772214232634302*^9}, {
   3.77308118116973*^9, 3.7730812348203726`*^9}, {3.7730877111746407`*^9, 
   3.7730877151361656`*^9}, {3.818078265056389*^9, 3.8180782737120123`*^9}, {
   3.818078645503254*^9, 3.818078651030044*^9}, 
   3.8180817453992977`*^9},ExpressionUUID->"16cd6934-3837-4556-9d4a-\
9e99826f0d9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mvasum", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"mav", "+", "mavc"}], "]"}], "/.", "L3"}], "]"}], "/.", 
        "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7722142345404625`*^9, 3.772214264363593*^9}, {
   3.772214377576193*^9, 3.77221438925861*^9}, {3.772214722781013*^9, 
   3.772214724744311*^9}, {3.772731751157024*^9, 3.77273175173837*^9}, {
   3.773081255261862*^9, 3.7730812608285646`*^9}, {3.773087358721236*^9, 
   3.773087373727271*^9}, {3.7730877191300817`*^9, 3.773087728264675*^9}, 
   3.773088850945326*^9, {3.773162023376176*^9, 3.773162038301831*^9}, {
   3.7731620905383034`*^9, 3.773162099529727*^9}, {3.7731621509384575`*^9, 
   3.773162152004882*^9}, 3.7731627389701757`*^9, {3.773163148682297*^9, 
   3.7731631680383787`*^9}, {3.818081752605027*^9, 3.8180817660129557`*^9}, {
   3.864420264418847*^9, 3.864420317191372*^9}, {3.8644208045824633`*^9, 
   3.8644208682454443`*^9}, {3.866894593634139*^9, 3.866894597500434*^9}, {
   3.866894671248232*^9, 3.866894674100594*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"9f0b6ba9-0de8-478d-9731-6b1bd74f7cff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "-", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "-", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "-", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "-", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "+", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF3", " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "+", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "4"]}], "+", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"9.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"9.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "s2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "3.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "12.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "6.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "t2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "t2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{
   "12.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{
   "6.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "u1", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "u1", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "12.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "12.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "15.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "9.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{
   "6.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{
   "9.`", " ", "ReF1", " ", "ReF3", " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "-", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "u1", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]v", " ", 
    SuperscriptBox["m\[Eta]", "2"]}], "+", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "3"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "3"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"12.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"9.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"9.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"9.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"12.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "4"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"12.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "s2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "t2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "t2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "9.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s1", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "4"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"18.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"9.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"15.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "6.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "t2", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"12.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "t2", " ", 
    "u1", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "12.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "15.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "t2", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", "ReF1", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"12.`", " ", "ReF2", " ", "ReF3", " ", 
    SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s1", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s1", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"3.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"12.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "s2", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "s2", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "6.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "6.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "t2", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"6.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "ReF3", " ", "u1", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{"12.`", " ", 
    SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "ReF3", " ", "u1", " ", 
    "u2", " ", "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "9.`", " ", "ReF1", " ", "ReF3", " ", "s1", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{
   "9.`", " ", "ReF2", " ", "ReF3", " ", "s1", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "3.`", " ", "ReF1", " ", "ReF3", " ", "s2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "15.`", " ", "ReF2", " ", "ReF3", " ", "s2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "6.`", " ", "ReF1", " ", "ReF3", " ", "t2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "-", 
   RowBox[{
   "12.`", " ", "ReF2", " ", "ReF3", " ", "t2", " ", "u1", " ", "u2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"ImF1", " ", "ImF3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6.`", " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         RowBox[{"6.`", " ", "s2"}], "-", 
         RowBox[{"6.`", " ", "t2"}], "+", 
         RowBox[{"6.`", " ", "u1"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3.`"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "-", 
            RowBox[{"6.`", " ", "s1"}], "-", 
            RowBox[{"9.`", " ", "s2"}], "+", 
            RowBox[{"3.`", " ", "t2"}], "-", 
            RowBox[{"3.`", " ", "u1"}], "-", 
            RowBox[{"3.`", " ", "u2"}]}], ")"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "+", 
         RowBox[{"3.`", " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"3.`", " ", 
          SuperscriptBox["t2", "2"]}], "-", 
         RowBox[{"9.`", " ", 
          SuperscriptBox["u1", "2"]}], "+", 
         RowBox[{"6.`", " ", "s1", " ", "s2"}], "+", 
         RowBox[{"12.`", " ", "s1", " ", "t2"}], "-", 
         RowBox[{"12.`", " ", "s1", " ", "u1"}], "+", 
         RowBox[{"6.`", " ", "s2", " ", "u1"}], "+", 
         RowBox[{"12.`", " ", "t2", " ", "u1"}], "+", 
         RowBox[{
          SuperscriptBox["m\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3.`"}], " ", "s2"}], "-", 
            RowBox[{"3.`", " ", "t2"}], "+", 
            RowBox[{"9.`", " ", "u1"}]}], ")"}]}], "+", 
         RowBox[{"9.`", " ", "s2", " ", "u2"}], "+", 
         RowBox[{"3.`", " ", "t2", " ", "u2"}], "-", 
         RowBox[{"9.`", " ", "u1", " ", "u2"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"]}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["u1", "3"]}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", 
       SuperscriptBox["s2", "2"]}], "+", 
      RowBox[{"3.`", " ", "s1", " ", 
       SuperscriptBox["t2", "2"]}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", 
       SuperscriptBox["u1", "2"]}], "+", 
      RowBox[{"9.`", " ", "s1", " ", 
       SuperscriptBox["u1", "2"]}], "-", 
      RowBox[{"6.`", " ", "t2", " ", 
       SuperscriptBox["u1", "2"]}], "-", 
      RowBox[{"3.`", " ", "s2", " ", 
       SuperscriptBox["u2", "2"]}], "+", 
      RowBox[{"3.`", " ", "u1", " ", 
       SuperscriptBox["u2", "2"]}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "4"], " ", "s2"}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "s2"}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "t2"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "t2"}], "+", 
      RowBox[{"9.`", " ", "s1", " ", "s2", " ", "t2"}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["m\[Tau]", "4"], " ", "u1"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["s1", "2"], " ", "u1"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["s2", "2"], " ", "u1"}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["t2", "2"], " ", "u1"}], "-", 
      RowBox[{"9.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "u1"}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "u1"}], "-", 
      RowBox[{"3.`", " ", "s1", " ", "s2", " ", "u1"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "t2", " ", "u1"}], "-", 
      RowBox[{"12.`", " ", "s1", " ", "t2", " ", "u1"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["s2", "2"], " ", "u2"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["u1", "2"], " ", "u2"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "u2"}], "-", 
      RowBox[{"3.`", " ", "s1", " ", "t2", " ", "u2"}], "+", 
      RowBox[{"3.`", " ", "s2", " ", "t2", " ", "u2"}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "u1", " ", "u2"}], "+", 
      RowBox[{"9.`", " ", "s1", " ", "u1", " ", "u2"}], "-", 
      RowBox[{"3.`", " ", "s2", " ", "u1", " ", "u2"}], "-", 
      RowBox[{"6.`", " ", "t2", " ", "u1", " ", "u2"}], "+", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3.`", " ", "s1"}], "+", 
            RowBox[{"3.`", " ", "s2"}]}], ")"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "+", 
         RowBox[{"s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3.`"}], " ", "s2"}], "-", 
            RowBox[{"3.`", " ", "t2"}], "-", 
            RowBox[{"9.`", " ", "u1"}], "+", 
            RowBox[{"3.`", " ", "u2"}]}], ")"}]}], "+", 
         RowBox[{"s2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3.`", " ", "s2"}], "-", 
            RowBox[{"3.`", " ", "t2"}], "+", 
            RowBox[{"3.`", " ", "u1"}], "+", 
            RowBox[{"3.`", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"ImF2", " ", "ImF3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3.`", " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         RowBox[{"3.`", " ", "s2"}], "-", 
         RowBox[{"3.`", " ", "t2"}], "+", 
         RowBox[{"3.`", " ", "u1"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6.`"}], " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{"6.`", " ", "s1"}], "+", 
            RowBox[{"6.`", " ", "t2"}], "-", 
            RowBox[{"6.`", " ", "u1"}], "-", 
            RowBox[{"6.`", " ", "u2"}]}], ")"}], " ", 
          SuperscriptBox["m\[Pi]", "2"]}], "-", 
         RowBox[{"3.`", " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"6.`", " ", 
          SuperscriptBox["t2", "2"]}], "-", 
         RowBox[{"9.`", " ", 
          SuperscriptBox["u1", "2"]}], "+", 
         RowBox[{"3.`", " ", "s1", " ", "s2"}], "+", 
         RowBox[{"6.`", " ", "s1", " ", "t2"}], "-", 
         RowBox[{"9.`", " ", "s2", " ", "t2"}], "-", 
         RowBox[{"6.`", " ", "s1", " ", "u1"}], "+", 
         RowBox[{"12.`", " ", "s2", " ", "u1"}], "+", 
         RowBox[{"15.`", " ", "t2", " ", "u1"}], "+", 
         RowBox[{
          SuperscriptBox["m\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6.`"}], " ", "s2"}], "-", 
            RowBox[{"6.`", " ", "t2"}], "+", 
            RowBox[{"9.`", " ", "u1"}]}], ")"}]}], "+", 
         RowBox[{"9.`", " ", "s2", " ", "u2"}], "+", 
         RowBox[{"6.`", " ", "t2", " ", "u2"}], "-", 
         RowBox[{"9.`", " ", "u1", " ", "u2"}]}], ")"}], " ", 
       SuperscriptBox["m\[Eta]", "2"]}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["u1", "3"]}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", 
       SuperscriptBox["s2", "2"]}], "+", 
      RowBox[{"6.`", " ", "s1", " ", 
       SuperscriptBox["t2", "2"]}], "-", 
      RowBox[{"12.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", 
       SuperscriptBox["u1", "2"]}], "+", 
      RowBox[{"9.`", " ", "s1", " ", 
       SuperscriptBox["u1", "2"]}], "-", 
      RowBox[{"9.`", " ", "s2", " ", 
       SuperscriptBox["u1", "2"]}], "-", 
      RowBox[{"12.`", " ", "t2", " ", 
       SuperscriptBox["u1", "2"]}], "-", 
      RowBox[{"6.`", " ", "s2", " ", 
       SuperscriptBox["u2", "2"]}], "+", 
      RowBox[{"6.`", " ", "u1", " ", 
       SuperscriptBox["u2", "2"]}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "4"], " ", "s2"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "s2"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "t2"}], "-", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "t2"}], "+", 
      RowBox[{"9.`", " ", "s1", " ", "s2", " ", "t2"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["m\[Tau]", "4"], " ", "u1"}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["s1", "2"], " ", "u1"}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["s2", "2"], " ", "u1"}], "+", 
      RowBox[{"6.`", " ", 
       SuperscriptBox["t2", "2"], " ", "u1"}], "-", 
      RowBox[{"9.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s1", " ", "u1"}], "+", 
      RowBox[{"15.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "u1"}], "-", 
      RowBox[{"6.`", " ", "s1", " ", "s2", " ", "u1"}], "+", 
      RowBox[{"12.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "t2", " ", "u1"}], "-", 
      RowBox[{"15.`", " ", "s1", " ", "t2", " ", "u1"}], "+", 
      RowBox[{"9.`", " ", "s2", " ", "t2", " ", "u1"}], "+", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["s2", "2"], " ", "u2"}], "+", 
      RowBox[{"12.`", " ", 
       SuperscriptBox["u1", "2"], " ", "u2"}], "+", 
      RowBox[{"12.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "s2", " ", "u2"}], "-", 
      RowBox[{"9.`", " ", "s1", " ", "s2", " ", "u2"}], "-", 
      RowBox[{"6.`", " ", "s1", " ", "t2", " ", "u2"}], "+", 
      RowBox[{"6.`", " ", "s2", " ", "t2", " ", "u2"}], "-", 
      RowBox[{"12.`", " ", 
       SuperscriptBox["m\[Tau]", "2"], " ", "u1", " ", "u2"}], "+", 
      RowBox[{"9.`", " ", "s1", " ", "u1", " ", "u2"}], "-", 
      RowBox[{"15.`", " ", "s2", " ", "u1", " ", "u2"}], "-", 
      RowBox[{"12.`", " ", "t2", " ", "u1", " ", "u2"}], "+", 
      RowBox[{
       SuperscriptBox["m\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6.`", " ", "s1"}], "+", 
            RowBox[{"6.`", " ", "s2"}]}], ")"}], " ", 
          SuperscriptBox["m\[Tau]", "2"]}], "-", 
         RowBox[{"9.`", " ", 
          SuperscriptBox["s1", "2"]}], "+", 
         RowBox[{"s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12.`", " ", "s2"}], "-", 
            RowBox[{"6.`", " ", "t2"}], "-", 
            RowBox[{"18.`", " ", "u1"}], "+", 
            RowBox[{"6.`", " ", "u2"}]}], ")"}]}], "+", 
         RowBox[{"s2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3.`"}], " ", "s2"}], "-", 
            RowBox[{"6.`", " ", "t2"}], "+", 
            RowBox[{"6.`", " ", "u1"}], "+", 
            RowBox[{"6.`", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]A", " ", "\[Epsilon]v"}], "+", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.818081880297724*^9, 3.818082088206333*^9, 3.818082345888228*^9, 
   3.818097878911603*^9, 3.818272224113858*^9, 3.837001727670495*^9, 
   3.8644203215153637`*^9, 3.864420389731979*^9, 3.8644205055291433`*^9, 
   3.864420635629031*^9, 3.86442071923345*^9, {3.864420810613699*^9, 
   3.8644208700738163`*^9}, 3.864422238386918*^9, 3.864462356747119*^9, 
   3.86689469349695*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"0a298fd8-a17a-4eb8-b1f3-9649c1f2bd8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mvasum", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.81808296288127*^9, 3.818082966537713*^9}, {
  3.864420876830615*^9, 3.8644208940485077`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"9abb7347-153b-4bed-8746-7bb94060d358"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8180978789612217`*^9, 3.818272224165924*^9, 
  3.837001727789689*^9, 3.864420640348803*^9, 3.864420815072126*^9, 
  3.8644208947903547`*^9, 3.864462356813974*^9, 3.866894710132238*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"5c93b7f8-c5fe-49ac-87f6-321d8261f640"],

Cell["\<\
        (0.,0.) + 6.*epsA*epsv*meta4*mpi2*ReF1*ReF3 - 
     -  3.*epsA*epsv*meta2*mpi2*mtau2*ReF1*ReF3 + 
     -  3.*epsA*epsv*meta4*mpi2*ReF2*ReF3 - 
     -  6.*epsA*epsv*meta2*mpi2*mtau2*ReF2*ReF3 - 
     -  6.*epsA*epsv*meta2*mpi2*ReF1*ReF3*s1 + 
     -  3.*epsA*epsv*mpi2*mtau2*ReF1*ReF3*s1 + 
     -  6.*epsA*epsv*meta2*mpi2*ReF2*ReF3*s1 + 
     -  6.*epsA*epsv*mpi2*mtau2*ReF2*ReF3*s1 - 
     -  9.*epsA*epsv*mpi2*ReF2*ReF3*s12 - 
     -  6.*epsA*epsv*meta4*ReF1*ReF3*s2 - 
     -  9.*epsA*epsv*meta2*mpi2*ReF1*ReF3*s2 - 
     -  3.*epsA*epsv*meta2*mtau2*ReF1*ReF3*s2 + 
     -  3.*epsA*epsv*mpi2*mtau2*ReF1*ReF3*s2 + 
     -  6.*epsA*epsv*mtau4*ReF1*ReF3*s2 - 
     -  3.*epsA*epsv*meta4*ReF2*ReF3*s2 - 
     -  6.*epsA*epsv*meta2*mtau2*ReF2*ReF3*s2 + 
     -  6.*epsA*epsv*mpi2*mtau2*ReF2*ReF3*s2 - 
     -  6.*epsA*epsv*mtau4*ReF2*ReF3*s2 + 
     -  6.*epsA*epsv*meta2*ReF1*ReF3*s1*s2 - 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s1*s2 - 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*s1*s2 + 
     -  3.*epsA*epsv*meta2*ReF2*ReF3*s1*s2 + 
     -  12.*epsA*epsv*mpi2*ReF2*ReF3*s1*s2 + 
     -  6.*epsA*epsv*mtau2*ReF2*ReF3*s1*s2 + 
     -  3.*epsA*epsv*meta2*ReF1*ReF3*s22 + 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s22 + 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*s22 - 
     -  3.*epsA*epsv*meta2*ReF2*ReF3*s22 - 
     -  3.*epsA*epsv*mpi2*ReF2*ReF3*s22 - 
     -  6.*epsA*epsv*mtau2*ReF2*ReF3*s22 - 
     -  6.*epsA*epsv*meta4*ReF1*ReF3*t2 + 
     -  3.*epsA*epsv*meta2*mpi2*ReF1*ReF3*t2 - 
     -  3.*epsA*epsv*meta2*mtau2*ReF1*ReF3*t2 - 
     -  3.*epsA*epsv*meta4*ReF2*ReF3*t2 + 
     -  6.*epsA*epsv*meta2*mpi2*ReF2*ReF3*t2 - 
     -  6.*epsA*epsv*meta2*mtau2*ReF2*ReF3*t2 + 
     -  12.*epsA*epsv*meta2*ReF1*ReF3*s1*t2 - 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s1*t2 + 
     -  3.*epsA*epsv*mtau2*ReF1*ReF3*s1*t2 + 
     -  6.*epsA*epsv*meta2*ReF2*ReF3*s1*t2 - 
     -  6.*epsA*epsv*mpi2*ReF2*ReF3*s1*t2 + 
     -  6.*epsA*epsv*mtau2*ReF2*ReF3*s1*t2 - 
     -  6.*epsA*epsv*ReF1*ReF3*s12*t2 - 
     -  3.*epsA*epsv*ReF2*ReF3*s12*t2 - 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s2*t2 + 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*s2*t2 - 
     -  9.*epsA*epsv*meta2*ReF2*ReF3*s2*t2 - 
     -  6.*epsA*epsv*mpi2*ReF2*ReF3*s2*t2 - 
     -  6.*epsA*epsv*mtau2*ReF2*ReF3*s2*t2 + 
     -  9.*epsA*epsv*ReF1*ReF3*s1*s2*t2 + 
     -  9.*epsA*epsv*ReF2*ReF3*s1*s2*t2 - 
     -  3.*epsA*epsv*meta2*ReF1*ReF3*t22 - 
     -  6.*epsA*epsv*meta2*ReF2*ReF3*t22 + 
     -  3.*epsA*epsv*ReF1*ReF3*s1*t22 + 
     -  6.*epsA*epsv*ReF2*ReF3*s1*t22 + 
     -  6.*epsA*epsv*meta4*ReF1*ReF3*u1 - 
     -  3.*epsA*epsv*meta2*mpi2*ReF1*ReF3*u1 + 
     -  9.*epsA*epsv*meta2*mtau2*ReF1*ReF3*u1 + 
     -  3.*epsA*epsv*mtau4*ReF1*ReF3*u1 + 
     -  3.*epsA*epsv*meta4*ReF2*ReF3*u1 - 
     -  6.*epsA*epsv*meta2*mpi2*ReF2*ReF3*u1 + 
     -  9.*epsA*epsv*meta2*mtau2*ReF2*ReF3*u1 + 
     -  6.*epsA*epsv*mtau4*ReF2*ReF3*u1 - 
     -  12.*epsA*epsv*meta2*ReF1*ReF3*s1*u1 - 
     -  9.*epsA*epsv*mpi2*ReF1*ReF3*s1*u1 - 
     -  9.*epsA*epsv*mtau2*ReF1*ReF3*s1*u1 - 
     -  6.*epsA*epsv*meta2*ReF2*ReF3*s1*u1 - 
     -  18.*epsA*epsv*mpi2*ReF2*ReF3*s1*u1 - 
     -  9.*epsA*epsv*mtau2*ReF2*ReF3*s1*u1 + 
     -  6.*epsA*epsv*ReF1*ReF3*s12*u1 + 
     -  3.*epsA*epsv*ReF2*ReF3*s12*u1 + 
     -  6.*epsA*epsv*meta2*ReF1*ReF3*s2*u1 + 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s2*u1 - 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*s2*u1 + 
     -  12.*epsA*epsv*meta2*ReF2*ReF3*s2*u1 + 
     -  6.*epsA*epsv*mpi2*ReF2*ReF3*s2*u1 + 
     -  15.*epsA*epsv*mtau2*ReF2*ReF3*s2*u1 - 
     -  3.*epsA*epsv*ReF1*ReF3*s1*s2*u1 - 
     -  6.*epsA*epsv*ReF2*ReF3*s1*s2*u1 - 
     -  3.*epsA*epsv*ReF1*ReF3*s22*u1 + 
     -  3.*epsA*epsv*ReF2*ReF3*s22*u1 + 
     -  12.*epsA*epsv*meta2*ReF1*ReF3*t2*u1 + 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*t2*u1 + 
     -  15.*epsA*epsv*meta2*ReF2*ReF3*t2*u1 + 
     -  12.*epsA*epsv*mtau2*ReF2*ReF3*t2*u1 - 
     -  12.*epsA*epsv*ReF1*ReF3*s1*t2*u1 - 
     -  15.*epsA*epsv*ReF2*ReF3*s1*t2*u1 + 
     -  9.*epsA*epsv*ReF2*ReF3*s2*t2*u1 + 
     -  3.*epsA*epsv*ReF1*ReF3*t22*u1 + 
     -  6.*epsA*epsv*ReF2*ReF3*t22*u1 - 
     -  9.*epsA*epsv*meta2*ReF1*ReF3*u12 - 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*u12 - 
     -  9.*epsA*epsv*meta2*ReF2*ReF3*u12 - 
     -  12.*epsA*epsv*mtau2*ReF2*ReF3*u12 + 
     -  9.*epsA*epsv*ReF1*ReF3*s1*u12 + 
     -  9.*epsA*epsv*ReF2*ReF3*s1*u12 - 
     -  9.*epsA*epsv*ReF2*ReF3*s2*u12 - 
     -  6.*epsA*epsv*ReF1*ReF3*t2*u12 - 
     -  12.*epsA*epsv*ReF2*ReF3*t2*u12 + 3.*epsA*epsv*ReF1*ReF3*u13 + 
     -  6.*epsA*epsv*ReF2*ReF3*u13 - 
     -  3.*epsA*epsv*meta2*mpi2*ReF1*ReF3*u2 - 
     -  6.*epsA*epsv*meta2*mpi2*ReF2*ReF3*u2 + 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s1*u2 + 
     -  6.*epsA*epsv*mpi2*ReF2*ReF3*s1*u2 + 
     -  9.*epsA*epsv*meta2*ReF1*ReF3*s2*u2 + 
     -  3.*epsA*epsv*mpi2*ReF1*ReF3*s2*u2 - 
     -  3.*epsA*epsv*mtau2*ReF1*ReF3*s2*u2 + 
     -  9.*epsA*epsv*meta2*ReF2*ReF3*s2*u2 + 
     -  6.*epsA*epsv*mpi2*ReF2*ReF3*s2*u2 + 
     -  12.*epsA*epsv*mtau2*ReF2*ReF3*s2*u2 - 
     -  9.*epsA*epsv*ReF2*ReF3*s1*s2*u2 - 
     -  3.*epsA*epsv*ReF1*ReF3*s22*u2 + 
     -  3.*epsA*epsv*ReF2*ReF3*s22*u2 + 
     -  3.*epsA*epsv*meta2*ReF1*ReF3*t2*u2 + 
     -  6.*epsA*epsv*meta2*ReF2*ReF3*t2*u2 - 
     -  3.*epsA*epsv*ReF1*ReF3*s1*t2*u2 - 
     -  6.*epsA*epsv*ReF2*ReF3*s1*t2*u2 + 
     -  3.*epsA*epsv*ReF1*ReF3*s2*t2*u2 + 
     -  6.*epsA*epsv*ReF2*ReF3*s2*t2*u2 - 
     -  9.*epsA*epsv*meta2*ReF1*ReF3*u1*u2 - 
     -  6.*epsA*epsv*mtau2*ReF1*ReF3*u1*u2 - 
     -  9.*epsA*epsv*meta2*ReF2*ReF3*u1*u2 - 
     -  12.*epsA*epsv*mtau2*ReF2*ReF3*u1*u2 + 
     -  9.*epsA*epsv*ReF1*ReF3*s1*u1*u2 + 
     -  9.*epsA*epsv*ReF2*ReF3*s1*u1*u2 - 
     -  3.*epsA*epsv*ReF1*ReF3*s2*u1*u2 - 
     -  15.*epsA*epsv*ReF2*ReF3*s2*u1*u2 - 
     -  6.*epsA*epsv*ReF1*ReF3*t2*u1*u2 - 
     -  12.*epsA*epsv*ReF2*ReF3*t2*u1*u2 + 
     -  6.*epsA*epsv*ReF1*ReF3*u12*u2 + 
     -  12.*epsA*epsv*ReF2*ReF3*u12*u2 - 
     -  3.*epsA*epsv*ReF1*ReF3*s2*u22 - 
     -  6.*epsA*epsv*ReF2*ReF3*s2*u22 + 
     -  3.*epsA*epsv*ReF1*ReF3*u1*u22 + 
     -  6.*epsA*epsv*ReF2*ReF3*u1*u22 + 
     -  epsA*epsv*ImF1*ImF3*(6.*mtau4*s2 - 6.*mtau2*s1*s2 + 
     -     6.*mtau2*s22 + 3.*mtau2*s1*t2 - 6.*s12*t2 + 
     -     6.*mtau2*s2*t2 + 9.*s1*s2*t2 + 3.*s1*t22 + 3.*mtau4*u1 - 
     -     9.*mtau2*s1*u1 + 6.*s12*u1 - 6.*mtau2*s2*u1 - 3.*s1*s2*u1 - 
     -     3.*s22*u1 + 6.*mtau2*t2*u1 - 12.*s1*t2*u1 + 3.*t22*u1 + 
     -     meta4*(6.*mpi2 - 6.*s2 - 6.*t2 + 6.*u1) - 6.*mtau2*u12 + 
     -     9.*s1*u12 - 6.*t2*u12 + 3.*u13 - 3.*mtau2*s2*u2 - 
     -     3.*s22*u2 - 3.*s1*t2*u2 + 3.*s2*t2*u2 - 6.*mtau2*u1*u2 + 
     -     9.*s1*u1*u2 - 3.*s2*u1*u2 - 6.*t2*u1*u2 + 6.*u12*u2 + 
     -     meta2*(6.*s1*s2 + 3.*s22 + 12.*s1*t2 - 3.*t22 - 12.*s1*u1 + 
     -        6.*s2*u1 + 12.*t2*u1 + mtau2*(-3.*s2 - 3.*t2 + 9.*u1) - 
     -        9.*u12 + mpi2*(-3.*mtau2 - 6.*s1 - 9.*s2 + 3.*t2 - 
     -           3.*u1 - 3.*u2) + 9.*s2*u2 + 3.*t2*u2 - 9.*u1*u2) + 
     -     mpi2*(mtau2*(3.*s1 + 3.*s2) + 
     -        s1*(-3.*s2 - 3.*t2 - 9.*u1 + 3.*u2) + 
     -        s2*(3.*s2 - 3.*t2 + 3.*u1 + 3.*u2)) - 3.*s2*u22 + 
     -     3.*u1*u22) + epsA*epsv*ImF2*ImF3*
     -   (-6.*mtau4*s2 + 6.*mtau2*s1*s2 - 6.*mtau2*s22 + 
     -     6.*mtau2*s1*t2 - 3.*s12*t2 - 6.*mtau2*s2*t2 + 9.*s1*s2*t2 + 
     -     6.*s1*t22 + 6.*mtau4*u1 - 9.*mtau2*s1*u1 + 3.*s12*u1 + 
     -     15.*mtau2*s2*u1 - 6.*s1*s2*u1 + 3.*s22*u1 + 
     -     12.*mtau2*t2*u1 - 15.*s1*t2*u1 + 9.*s2*t2*u1 + 6.*t22*u1 + 
     -     meta4*(3.*mpi2 - 3.*s2 - 3.*t2 + 3.*u1) - 12.*mtau2*u12 + 
     -     9.*s1*u12 - 9.*s2*u12 - 12.*t2*u12 + 6.*u13 + 
     -     12.*mtau2*s2*u2 - 9.*s1*s2*u2 + 3.*s22*u2 - 6.*s1*t2*u2 + 
     -     6.*s2*t2*u2 - 12.*mtau2*u1*u2 + 9.*s1*u1*u2 - 
     -     15.*s2*u1*u2 - 12.*t2*u1*u2 + 12.*u12*u2 + 
     -     meta2*(3.*s1*s2 - 3.*s22 + 6.*s1*t2 - 9.*s2*t2 - 6.*t22 - 
     -        6.*s1*u1 + 12.*s2*u1 + 15.*t2*u1 + 
     -        mtau2*(-6.*s2 - 6.*t2 + 9.*u1) - 9.*u12 + 
     -        mpi2*(-6.*mtau2 + 6.*s1 + 6.*t2 - 6.*u1 - 6.*u2) + 
     -        9.*s2*u2 + 6.*t2*u2 - 9.*u1*u2) + 
     -     mpi2*(-9.*s12 + mtau2*(6.*s1 + 6.*s2) + 
     -        s1*(12.*s2 - 6.*t2 - 18.*u1 + 6.*u2) + 
     -        s2*(-3.*s2 - 6.*t2 + 6.*u1 + 6.*u2)) - 6.*s2*u22 + 
     -     6.*u1*u22)\
\>", "Output",
 CellChangeTimes->{3.8180978789612217`*^9, 3.818272224165924*^9, 
  3.837001727789689*^9, 3.864420640348803*^9, 3.864420815072126*^9, 
  3.8644208947903547`*^9, 3.864462356813974*^9, 3.866894710138685*^9},
 CellLabel->
  "Out[219]//FortranForm=",ExpressionUUID->"1783a288-01d1-4487-853b-\
19a09869b5bd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interference VxT", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.7697844785320015`*^9, 3.769784500498466*^9}, {3.818080079744125*^9, 
   3.8180800840339327`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"75bb46a3-4e25-446a-8038-2dd507a7dacb"],

Cell["\<\

Explicit computation

- Mv x Mt*- \
\>", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
   3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
   3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
   3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
   3.773086989645503*^9}, 3.774118263792571*^9, {3.818079995393385*^9, 
   3.818080026460932*^9}},ExpressionUUID->"9c0efcaa-e32c-47d0-9025-\
0d20312c3efc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lvt", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVecAx", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"CCLeptonicT", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
   3.7730870360075626`*^9}, {3.7741166165320406`*^9, 3.774116623292878*^9}, {
   3.7741167908516283`*^9, 3.774116791938957*^9}, {3.7741182717886286`*^9, 
   3.774118292405924*^9}, {3.864420952521741*^9, 3.864420965456712*^9}, 
   3.864421139632042*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"89d9b210-a2a9-42a6-805c-c5326187e64a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvt", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicVec", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
  3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
  3.7730872526968503`*^9, 3.773087269982644*^9}, {3.864420968394058*^9, 
  3.864421037420082*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"a9e41272-1278-4297-865b-a3ebd74a2fbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvtcontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Calc", "[", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"lvt", "*", "hvt"}], "]"}], "/.", "L3"}], "]"}], "]"}], " ", 
     "/.", "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
  3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
  3.7730871128303447`*^9}, {3.818080094183606*^9, 3.8180800954623137`*^9}, {
  3.864421052552184*^9, 3.864421091944512*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"7d95b81a-2540-4ea7-a371-3f3b60ee82e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvt", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvtcontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", 
     "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
  3.7730871266032295`*^9}, {3.864421099745151*^9, 3.8644211148921537`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"4c62dcf6-b9a4-4464-9f9f-c32bc0a43ce9"],

Cell["\<\

- Mv* x Mt  - \
\>", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
  3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
  3.772213110878693*^9}, {3.772214005468075*^9, 3.7722140207355647`*^9}, {
  3.7730811584334526`*^9, 3.773081168637182*^9}, {3.7730871319197145`*^9, 
  3.7730871340407953`*^9}, {3.818080029272893*^9, 3.818080035886159*^9}, {
  3.864421131350565*^9, 
  3.8644211338076963`*^9}},ExpressionUUID->"2b04fca2-f0f6-4e26-86fa-\
7727881ec1a7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lvtc", "=", 
    RowBox[{"Calc", "[", 
     RowBox[{"FermionSpinSum", "[", 
      RowBox[{
       RowBox[{"LeptonicT", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
       RowBox[{"CCLeptonicVecAx", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
  3.7722140160119085`*^9, 3.772214039759945*^9}, {3.7722140747872133`*^9, 
  3.7722140864466405`*^9}, {3.773081116554346*^9, 3.7730811301762857`*^9}, {
  3.7730871579422035`*^9, 3.773087180233822*^9}, {3.7741168058833675`*^9, 
  3.774116809056409*^9}, {3.864421145626061*^9, 3.8644211593356113`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0daf69be-19ba-4c99-8880-cb5026b43df6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvtc", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"HadronicVec", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.7722140933300676`*^9, 3.772214115744774*^9}, {3.773081126708087*^9, 
  3.77308112789336*^9}, {3.7730871853853407`*^9, 3.7730871964340415`*^9}, {
  3.7730873027389536`*^9, 3.7730873129478965`*^9}, {3.8644211648159733`*^9, 
  3.8644212060045557`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"3d6e6b0b-9dc9-45ee-9e81-a582bfb03960"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mvtccontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Calc", "[", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"lvtc", "*", "hvtc"}], "]"}], " ", "/.", "L3"}], "]"}], 
      "]"}], "/.", "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, 
   3.772214161179433*^9, {3.7722143317293453`*^9, 3.7722143339563227`*^9}, {
   3.773081134082878*^9, 3.773081148265808*^9}, {3.7730872104466476`*^9, 
   3.7730872172964754`*^9}, {3.81808020801265*^9, 3.818080208969079*^9}, {
   3.864421229592876*^9, 3.864421249040695*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"bc84c7b6-4ed3-4846-b769-16633600da6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mvtc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Mvtccontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722141388918543`*^9, 3.772214188049021*^9}, {
  3.77221429464488*^9, 3.772214318621648*^9}, {3.7730811525051947`*^9, 
  3.7730811550391283`*^9}, {3.7730812424716606`*^9, 3.773081248377019*^9}, {
  3.7730873282504168`*^9, 3.7730873544511623`*^9}, {3.8644212608263197`*^9, 
  3.864421279636251*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"9d781364-35fc-46bd-bdad-bd8c06396e67"],

Cell["Imaginary parts have to cancel in the sum", "Text",
 CellChangeTimes->{{3.7722141981967955`*^9, 3.772214232634302*^9}, {
   3.77308118116973*^9, 3.7730812348203726`*^9}, {3.7741192450161676`*^9, 
   3.774119249229579*^9}, 3.818080052281391*^9, 
   3.864421297073895*^9},ExpressionUUID->"8d89b069-3bdd-4102-a603-\
e0d1f5e57bec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mvt", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"1.0", 
            RowBox[{"Expand", "[", 
             RowBox[{"mvt", "+", "mvtc"}], " ", "]"}]}], "]"}], "/.", "L3"}], 
         "]"}], "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7722142345404625`*^9, 3.772214264363593*^9}, {
  3.772214377576193*^9, 3.77221438925861*^9}, {3.772214722781013*^9, 
  3.772214724744311*^9}, {3.772731751157024*^9, 3.77273175173837*^9}, {
  3.773081255261862*^9, 3.7730812608285646`*^9}, {3.773087358721236*^9, 
  3.773087373727271*^9}, {3.7730877436696496`*^9, 3.7730877453517113`*^9}, {
  3.864421300979597*^9, 3.864421378414015*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"3990733c-b84c-4d0f-8325-2ead273b33f4"],

Cell[BoxData[
 FormBox[
  RowBox[{"m\[Tau]", " ", "\[Epsilon]T", " ", "\[Epsilon]v", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ImF3", " ", "ReFT", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16.`", " ", "u1"}], "-", 
              RowBox[{"24.`", " ", "s2"}]}], ")"}]}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8.`", " ", "s2"}], "+", 
              RowBox[{"8.`", " ", "t2"}], "-", 
              RowBox[{"8.`", " ", "u1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16.`", " ", 
            SuperscriptBox["m\[Tau]", "2"], " ", "s2"}], "-", 
           RowBox[{"8.`", " ", "s1", " ", "s2"}], "-", 
           RowBox[{"16.`", " ", "s1", " ", "u1"}], "+", 
           RowBox[{"8.`", " ", 
            SuperscriptBox["s2", "2"]}], "-", 
           RowBox[{"16.`", " ", "s2", " ", "t2"}], "+", 
           RowBox[{"16.`", " ", "s2", " ", "u2"}]}], ")"}]}], "+", 
        RowBox[{"s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16.`", " ", "t2"}], "-", 
              RowBox[{"8.`", " ", "u1"}]}], ")"}]}], "-", 
           RowBox[{"8.`", " ", "s1", " ", "t2"}], "+", 
           RowBox[{"8.`", " ", "s1", " ", "u1"}], "+", 
           RowBox[{"16.`", " ", "s2", " ", "t2"}], "-", 
           RowBox[{"8.`", " ", "s2", " ", "u1"}], "-", 
           RowBox[{"8.`", " ", "s2", " ", "u2"}], "+", 
           RowBox[{"16.`", " ", 
            SuperscriptBox["t2", "2"]}], "-", 
           RowBox[{"24.`", " ", "t2", " ", "u1"}], "-", 
           RowBox[{"16.`", " ", "t2", " ", "u2"}], "+", 
           RowBox[{"8.`", " ", 
            SuperscriptBox["u1", "2"]}], "+", 
           RowBox[{"8.`", " ", "u1", " ", "u2"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"ImFT", " ", "ReF3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24.`", " ", "s2"}], "-", 
              RowBox[{"16.`", " ", "u1"}]}], ")"}]}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"8.`", " ", "s2"}]}], "-", 
              RowBox[{"8.`", " ", "t2"}], "+", 
              RowBox[{"8.`", " ", "u1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"16.`", " ", 
             SuperscriptBox["m\[Tau]", "2"], " ", "s2"}]}], "+", 
           RowBox[{"8.`", " ", "s1", " ", "s2"}], "+", 
           RowBox[{"16.`", " ", "s1", " ", "u1"}], "-", 
           RowBox[{"8.`", " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           RowBox[{"16.`", " ", "s2", " ", "t2"}], "-", 
           RowBox[{"16.`", " ", "s2", " ", "u2"}]}], ")"}]}], "+", 
        RowBox[{"s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8.`", " ", "u1"}], "-", 
              RowBox[{"16.`", " ", "t2"}]}], ")"}]}], "+", 
           RowBox[{"8.`", " ", "s1", " ", "t2"}], "-", 
           RowBox[{"8.`", " ", "s1", " ", "u1"}], "-", 
           RowBox[{"16.`", " ", "s2", " ", "t2"}], "+", 
           RowBox[{"8.`", " ", "s2", " ", "u1"}], "+", 
           RowBox[{"8.`", " ", "s2", " ", "u2"}], "-", 
           RowBox[{"16.`", " ", 
            SuperscriptBox["t2", "2"]}], "+", 
           RowBox[{"24.`", " ", "t2", " ", "u1"}], "+", 
           RowBox[{"16.`", " ", "t2", " ", "u2"}], "-", 
           RowBox[{"8.`", " ", 
            SuperscriptBox["u1", "2"]}], "-", 
           RowBox[{"8.`", " ", "u1", " ", "u2"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.77308736458193*^9, 3.773087377359211*^9}, 
   3.7730880829893713`*^9, {3.7741168283555207`*^9, 3.7741168398334455`*^9}, 
   3.7741183423331594`*^9, {3.818080195275467*^9, 3.818080224519539*^9}, 
   3.81809788059513*^9, 3.818272225841999*^9, 3.837001730193128*^9, 
   3.86442137979206*^9, 3.8644623807510843`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"ca41b748-22f8-46d9-a6e2-56b5daa402ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mvt", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818082973837494*^9, 3.818082978405199*^9}, {
  3.864421393711701*^9, 3.864421409715126*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"ab547d34-522c-472d-842d-2818f226d86d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8180978806306047`*^9, 3.81827222584787*^9, 
  3.837001730243273*^9, 3.86442141018295*^9, 3.864462380811808*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"51a0e546-684a-4c03-b66d-096ae3566daa"],

Cell["\<\
        epsT*epsv*mtau*(ImFT*ReF3*
     -     (meta2*(mpi2*(24.*s2 - 16.*u1) + 
     -          s2*(-8.*s2 - 8.*t2 + 8.*u1)) + 
     -       mpi2*(-16.*mtau2*s2 + 8.*s1*s2 - 8.*s22 + 16.*s2*t2 + 
     -          16.*s1*u1 - 16.*s2*u2) + 
     -       s2*(8.*s1*t2 - 16.*s2*t2 - 16.*t22 - 8.*s1*u1 + 
     -          8.*s2*u1 + 24.*t2*u1 + mtau2*(-16.*t2 + 8.*u1) - 
     -          8.*u12 + 8.*s2*u2 + 16.*t2*u2 - 8.*u1*u2)) + 
     -    ImF3*ReFT*(meta2*(s2*(8.*s2 + 8.*t2 - 8.*u1) + 
     -          mpi2*(-24.*s2 + 16.*u1)) + 
     -       mpi2*(16.*mtau2*s2 - 8.*s1*s2 + 8.*s22 - 16.*s2*t2 - 
     -          16.*s1*u1 + 16.*s2*u2) + 
     -       s2*(-8.*s1*t2 + 16.*s2*t2 + 16.*t22 + 
     -          mtau2*(16.*t2 - 8.*u1) + 8.*s1*u1 - 8.*s2*u1 - 
     -          24.*t2*u1 + 8.*u12 - 8.*s2*u2 - 16.*t2*u2 + 8.*u1*u2)))\
\>", "Output",
 CellChangeTimes->{3.8180978806306047`*^9, 3.81827222584787*^9, 
  3.837001730243273*^9, 3.86442141018295*^9, 3.864462380814728*^9},
 CellLabel->
  "Out[113]//FortranForm=",ExpressionUUID->"3865587f-22bc-42bc-901d-\
1b8e496b1c22"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interference AxT", "Subsection",
 CellChangeTimes->{{3.7694292072462854`*^9, 3.7694292204411545`*^9}, 
   3.7694292986229873`*^9, {3.7694374802034893`*^9, 3.769437494333972*^9}, {
   3.7694753433531723`*^9, 3.7694753605401173`*^9}, {3.769477517574117*^9, 
   3.7694775213708515`*^9}, {3.769538803397676*^9, 3.769538810706174*^9}, {
   3.7697844785320015`*^9, 3.769784500498466*^9}, {3.7741183900637503`*^9, 
   3.774118408074666*^9}, {3.8180805686624813`*^9, 3.8180805847581472`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"aee562c4-a79b-4365-8ce6-d309137e8a87"],

Cell["\<\

Explicit computation
- Ma x Mt*- \
\>", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
   3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
   3.772213110878693*^9}, {3.773080964435008*^9, 3.7730809666556454`*^9}, {
   3.773081170728897*^9, 3.773081177396546*^9}, {3.773086954204131*^9, 
   3.773086989645503*^9}, 3.774118263792571*^9, {3.7741184464590178`*^9, 
   3.7741184471305857`*^9}, {3.818080588488729*^9, 
   3.818080604499598*^9}},ExpressionUUID->"ab59d9e4-eae6-4bda-9c75-\
ab90f57352c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lat", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicVecAx", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"CCLeptonicT", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
   3.7730810241360655`*^9, 3.773081053793071*^9}, {3.773086995733313*^9, 
   3.7730870360075626`*^9}, {3.7741166165320406`*^9, 3.774116623292878*^9}, {
   3.7741167908516283`*^9, 3.774116791938957*^9}, {3.7741182717886286`*^9, 
   3.774118292405924*^9}, {3.774118413702199*^9, 3.774118414505689*^9}, {
   3.8644214512273083`*^9, 3.864421459932618*^9}, 3.864421600882492*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"99037260-b2db-44b5-abe8-32fd9c042d60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hat", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", "\[ImaginaryI]"}], ",", 
          RowBox[{
           RowBox[{"md", "+", "mu"}], "->", "mud"}]}], "}"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"II", "->", 
         RowBox[{"-", "\[ImaginaryI]"}]}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.773081066012187*^9, 3.773081067981978*^9}, {3.773087043692955*^9, 
  3.773087045054117*^9}, {3.7730870754832544`*^9, 3.773087096999565*^9}, {
  3.7730872526968503`*^9, 3.773087269982644*^9}, {3.774118420352099*^9, 
  3.774118428315184*^9}, {3.7741185285249777`*^9, 3.7741185421705685`*^9}, {
  3.8644214655228786`*^9, 3.864421512733747*^9}, {3.8644226596744747`*^9, 
  3.8644226743471107`*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"b75b4a8f-c0eb-4dad-9d42-7007b917eb51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Matcontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"lat", " ", "hat"}], "/.", "L3"}], "]"}]}], "]"}], "/.", 
     "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, {
   3.7730810771673193`*^9, 3.773081088967043*^9}, {3.773087104853711*^9, 
   3.7730871128303447`*^9}, {3.774118434037654*^9, 3.774118458273264*^9}, {
   3.8180806219492702`*^9, 3.818080622873557*^9}, {3.8644215282151957`*^9, 
   3.864421555584736*^9}, 3.866623048905417*^9, {3.866623530657804*^9, 
   3.866623532948531*^9}, {3.866894822361558*^9, 3.866894833913739*^9}, {
   3.866894958788271*^9, 3.866894984299982*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"a567fce7-ddd8-4710-9da0-f02924ab7435"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mat", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Matcontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", 
     "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213905286194*^9, 3.772213986408846*^9}, {
  3.7730810936158323`*^9, 3.7730811087977915`*^9}, {3.77308712050465*^9, 
  3.7730871266032295`*^9}, {3.7741184434358745`*^9, 3.7741184507513685`*^9}, {
  3.8644215609322357`*^9, 3.864421586858307*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"26c20d50-8973-4110-8533-8bb6c683a742"],

Cell["\<\

-Ma* x Mt  - \
\>", "Text",
 CellChangeTimes->{{3.7683191318943725`*^9, 3.768319147217869*^9}, {
   3.7683195605442495`*^9, 3.7683195608819704`*^9}, {3.772213094328529*^9, 
   3.772213110878693*^9}, {3.772214005468075*^9, 3.7722140207355647`*^9}, {
   3.7730811584334526`*^9, 3.773081168637182*^9}, {3.7730871319197145`*^9, 
   3.7730871340407953`*^9}, {3.7741184677144613`*^9, 
   3.7741184683550653`*^9}, {3.818080608884203*^9, 3.81808061754897*^9}, 
   3.864421594742186*^9},ExpressionUUID->"9da51f63-6176-46b5-8eca-\
a0ac4445cebc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"latc", "=", 
   RowBox[{"Calc", "[", 
    RowBox[{"FermionSpinSum", "[", 
     RowBox[{
      RowBox[{"LeptonicT", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"CCLeptonicVecAx", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.772213763293456*^9, 3.7722137847828336`*^9}, {
  3.7722140160119085`*^9, 3.772214039759945*^9}, {3.7722140747872133`*^9, 
  3.7722140864466405`*^9}, {3.773081116554346*^9, 3.7730811301762857`*^9}, {
  3.7730871579422035`*^9, 3.773087180233822*^9}, {3.7741168058833675`*^9, 
  3.774116809056409*^9}, {3.7741184710763884`*^9, 3.7741184718049393`*^9}, {
  3.864421596903489*^9, 3.864421625347287*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"43bfce9a-ad5b-42b8-852b-af2dbf0b7d35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hatc", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Calc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"II", "->", "\[ImaginaryI]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HadronicAxprim", "[", "\[Mu]", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"II", "->", 
           RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"md", "+", "mu"}], "->", "mud"}]}], "}"}]}], ")"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722138090093136`*^9, 3.7722138102025776`*^9}, {
  3.7722140933300676`*^9, 3.772214115744774*^9}, {3.773081126708087*^9, 
  3.77308112789336*^9}, {3.7730871853853407`*^9, 3.7730871964340415`*^9}, {
  3.7730873027389536`*^9, 3.7730873129478965`*^9}, {3.774118478164012*^9, 
  3.7741184850367775`*^9}, {3.7741185717083683`*^9, 3.7741185722990065`*^9}, {
  3.8644216319058332`*^9, 3.864421697318144*^9}, {3.86442266825121*^9, 
  3.8644226720600157`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"fdf65ac1-d5b4-426b-87be-68e667b6f83a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Matccontrac", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"1.", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"latc", " ", "hatc"}], "/.", "L3"}], "]"}]}], "]"}], "/.", 
     "subst"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.772213825060651*^9, 3.7722139002827625`*^9}, 
   3.772214161179433*^9, {3.7722143317293453`*^9, 3.7722143339563227`*^9}, {
   3.773081134082878*^9, 3.773081148265808*^9}, {3.7730872104466476`*^9, 
   3.7730872172964754`*^9}, {3.7741184887235036`*^9, 3.7741184941181765`*^9}, 
   3.818080629852202*^9, {3.864421704259647*^9, 3.8644217188422823`*^9}, 
   3.86662305214795*^9, {3.866623535986904*^9, 3.866623537674457*^9}, {
   3.866894813965795*^9, 3.866894839066637*^9}, {3.866894961801371*^9, 
   3.86689496265639*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"8140c76c-eebe-4c97-a5ca-c326b4776426"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matc", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Matccontrac", "/.", "L1"}], "]"}], "/.", "L2"}], "]"}], "/.",
      "L3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7722141388918543`*^9, 3.772214188049021*^9}, {
  3.77221429464488*^9, 3.772214318621648*^9}, {3.7730811525051947`*^9, 
  3.7730811550391283`*^9}, {3.7730812424716606`*^9, 3.773081248377019*^9}, {
  3.7730873282504168`*^9, 3.7730873544511623`*^9}, {3.77411849742714*^9, 
  3.7741185004522877`*^9}, {3.864421722632128*^9, 3.864421740205195*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"58a06433-387b-4704-9df4-3c842e6cf923"],

Cell["Imaginary parts have to cancel in the sum", "Text",
 CellChangeTimes->{{3.7722141981967955`*^9, 3.772214232634302*^9}, {
   3.77308118116973*^9, 3.7730812348203726`*^9}, {3.774119252919306*^9, 
   3.7741192558165193`*^9}, {3.818080638569193*^9, 3.818080665674006*^9}, 
   3.8644217441621933`*^9},ExpressionUUID->"ac7b7615-6054-4dc1-8f3e-\
58b5ed2bc5f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mat", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"mat", "+", "matc"}], " ", "]"}], "/.", "L3"}], "]"}], "/.",
         "L1"}], "]"}], "/.", "L2"}], "]"}], "/.", "L3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7722142345404625`*^9, 3.772214264363593*^9}, {
  3.772214377576193*^9, 3.77221438925861*^9}, {3.772214722781013*^9, 
  3.772214724744311*^9}, {3.772731751157024*^9, 3.77273175173837*^9}, {
  3.773081255261862*^9, 3.7730812608285646`*^9}, {3.773087358721236*^9, 
  3.773087373727271*^9}, {3.7730877436696496`*^9, 3.7730877453517113`*^9}, {
  3.774118503766235*^9, 3.774118506156758*^9}, {3.77411883971523*^9, 
  3.7741188403838167`*^9}, {3.864421750670917*^9, 3.864421778911592*^9}, {
  3.8668948060684958`*^9, 3.866894809588147*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"e025477c-ffbb-4ac3-af99-41ff31636274"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "5"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   RowBox[{
   "8.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   RowBox[{
   "16.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]A",
      " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "u1", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", 
    SuperscriptBox["m\[Tau]", "3"]}], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]A",
      " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "40.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "3"]}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "s2", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "u1", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T", " ", 
     SuperscriptBox["m\[Tau]", "2"]}], "mud"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["u1", "3"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["u1", "3"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
    SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", 
    SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   RowBox[{"24.`", " ", "ImF1", " ", "ReFT", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   RowBox[{"24.`", " ", "ImF2", " ", "ReFT", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", "ReFT", " ", 
    SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
    "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", 
     SuperscriptBox["u2", "2"], " ", "\[Epsilon]A", " ", "\[Epsilon]T", " ", 
     "m\[Tau]"}], "s1"], "+", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
    "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"8.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"64.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF1", " ", "ReFT", " ", "s1", " ", "s2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ReFT", " ", "s1", " ", "s2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "s2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF1", " ", "ReFT", " ", "s1", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ReFT", " ", "s1", " ", "t2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "48.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "t2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["t2", "2"], " ", "u1", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   RowBox[{"32.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"16.`", " ", "ImF4", " ", 
    SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", 
    "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"24.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{"48.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF1", " ", "ReFT", " ", "s1", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "8.`", " ", "ImF2", " ", "ReFT", " ", "s1", " ", "u1", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "32.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   RowBox[{
   "32.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "40.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "t2", " ", "u1", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{
    "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"40.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u1", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["s2", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"32.`", " ", "ImF2", " ", "ReFT", " ", 
     SuperscriptBox["u1", "2"], " ", "u2", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{"8.`", " ", "ImF1", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{"16.`", " ", "ImF2", " ", 
    SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "s2", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   RowBox[{
   "8.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u2", " ", "\[Epsilon]A", 
    " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   RowBox[{
   "16.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "t2", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   RowBox[{
   "24.`", " ", "ImF1", " ", "ReFT", " ", "u1", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "24.`", " ", "ImF2", " ", "ReFT", " ", "u1", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "-", 
   RowBox[{
   "16.`", " ", "ImF4", " ", "ReFT", " ", "u1", " ", "u2", " ", "\[Epsilon]A",
     " ", "\[Epsilon]T", " ", "m\[Tau]"}], "+", 
   FractionBox[
    RowBox[{
    "8.`", " ", "ImF1", " ", "ReFT", " ", "s2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "40.`", " ", "ImF2", " ", "ReFT", " ", "s2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF1", " ", "ReFT", " ", "t2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{
    "32.`", " ", "ImF2", " ", "ReFT", " ", "t2", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"24.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "u2", " ", 
     "\[Epsilon]A", " ", "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF1", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"8.`", " ", "ImF2", " ", 
     SuperscriptBox["m\[Eta]", "4"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "\[Epsilon]A", " ", 
     "\[Epsilon]T", " ", "m\[Tau]"}], "s1"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", 
     SuperscriptBox["s1", "2"], " ", "\[Epsilon]P", " ", "\[Epsilon]T"}], 
    "mud"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", 
     SuperscriptBox["u1", "2"], " ", "\[Epsilon]P", " ", "\[Epsilon]T"}], 
    "mud"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", "ReFT", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", "\[Epsilon]P", " ", 
     "\[Epsilon]T"}], "mud"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s1", " ", "s2", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", 
     SuperscriptBox["m\[Pi]", "2"], " ", "ReFT", " ", "s1", " ", "s2", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", "ReFT", " ", 
     SuperscriptBox["s1", "2"], " ", "t2", " ", "\[Epsilon]P", " ", 
     "\[Epsilon]T"}], "mud"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s1", " ", "t2", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "-", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", "ReFT", " ", 
     SuperscriptBox["s1", "2"], " ", "u1", " ", "\[Epsilon]P", " ", 
     "\[Epsilon]T"}], "mud"], "+", 
   FractionBox[
    RowBox[{"16.`", " ", "ImF4", " ", 
     SuperscriptBox["m\[Eta]", "2"], " ", "ReFT", " ", "s1", " ", "u1", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "s2", " ", "u1", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "t2", " ", "u1", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "+", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "s2", " ", "u2", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "-", 
   FractionBox[
    RowBox[{
    "16.`", " ", "ImF4", " ", "ReFT", " ", "s1", " ", "u1", " ", "u2", " ", 
     "\[Epsilon]P", " ", "\[Epsilon]T"}], "mud"], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"mud", " ", "s1"}]], 
    RowBox[{"16.`", " ", "ImFT", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ReF4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1.`"}], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             RowBox[{"1.`", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "t2"}], "-", 
             RowBox[{"1.`", " ", "u1"}]}], ")"}], " ", 
           SuperscriptBox["m\[Eta]", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "s1", " ", "s2"}], "+", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1.`", " ", "s1"}], "+", 
             RowBox[{"1.`", " ", "s2"}]}], ")"}]}], "-", 
          RowBox[{"1.`", " ", "s1", " ", "t2"}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "u1"}], "+", 
          RowBox[{"1.`", " ", "s1", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "s2", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "s2", " ", "u2"}], "+", 
          RowBox[{"1.`", " ", "u1", " ", "u2"}]}], ")"}], " ", "\[Epsilon]P", 
        " ", 
        SuperscriptBox["s1", "2"]}], "+", 
       RowBox[{"mud", " ", "m\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1.`", " ", "ReF1"}], "+", 
                RowBox[{"0.5`", " ", "ReF2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             RowBox[{"ReF2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "0.5`"}], " ", "s2"}], "-", 
                RowBox[{"0.5`", " ", "t2"}], "+", 
                RowBox[{"0.5`", " ", "u1"}]}], ")"}]}], "+", 
             RowBox[{"ReF1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1.`"}], " ", "s2"}], "-", 
                RowBox[{"1.`", " ", "t2"}], "+", 
                RowBox[{"1.`", " ", "u1"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m\[Eta]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"0.5`", " ", "ReF1"}], "+", 
                   RowBox[{"1.`", " ", "ReF2"}]}], ")"}], " ", 
                 SuperscriptBox["m\[Tau]", "2"]}], "-", 
                RowBox[{"1.`", " ", "ReF2", " ", "s1"}], "-", 
                RowBox[{"1.`", " ", "ReF4", " ", "s1"}], "+", 
                RowBox[{"1.`", " ", "ReF2", " ", "t2"}], "-", 
                RowBox[{"1.`", " ", "ReF2", " ", "u1"}], "+", 
                RowBox[{"ReF1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2.`"}], " ", "s1"}], "-", 
                   RowBox[{"1.5`", " ", "s2"}], "+", 
                   RowBox[{"0.5`", " ", "t2"}], "-", 
                   RowBox[{"0.5`", " ", "u1"}], "-", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}]}], "-", 
                RowBox[{"1.`", " ", "ReF2", " ", "u2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Pi]", "2"]}], "+", 
             RowBox[{"0.5`", " ", "ReF1", " ", 
              SuperscriptBox["s2", "2"]}], "-", 
             RowBox[{"0.5`", " ", "ReF2", " ", 
              SuperscriptBox["s2", "2"]}], "-", 
             RowBox[{"0.5`", " ", "ReF1", " ", 
              SuperscriptBox["t2", "2"]}], "-", 
             RowBox[{"1.`", " ", "ReF2", " ", 
              SuperscriptBox["t2", "2"]}], "-", 
             RowBox[{"1.5`", " ", "ReF1", " ", 
              SuperscriptBox["u1", "2"]}], "-", 
             RowBox[{"1.5`", " ", "ReF2", " ", 
              SuperscriptBox["u1", "2"]}], "+", 
             RowBox[{"2.`", " ", "ReF1", " ", "s1", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "s2"}], "+", 
             RowBox[{"2.`", " ", "ReF1", " ", "s1", " ", "t2"}], "+", 
             RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "t2"}], "+", 
             RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "t2"}], "-", 
             RowBox[{"1.5`", " ", "ReF2", " ", "s2", " ", "t2"}], "-", 
             RowBox[{"2.`", " ", "ReF1", " ", "s1", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "u1"}], "-", 
             RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "u1"}], "+", 
             RowBox[{"1.`", " ", "ReF1", " ", "s2", " ", "u1"}], "+", 
             RowBox[{"2.`", " ", "ReF2", " ", "s2", " ", "u1"}], "+", 
             RowBox[{"2.`", " ", "ReF1", " ", "t2", " ", "u1"}], "+", 
             RowBox[{"2.5`", " ", "ReF2", " ", "t2", " ", "u1"}], "+", 
             RowBox[{
              SuperscriptBox["m\[Tau]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ReF2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1.5`"}], " ", "s2"}], "-", 
                   RowBox[{"1.`", " ", "t2"}], "+", 
                   RowBox[{"1.5`", " ", "u1"}]}], ")"}]}], "+", 
                RowBox[{"ReF1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1.5`"}], " ", "s2"}], "-", 
                   RowBox[{"0.5`", " ", "t2"}], "+", 
                   RowBox[{"1.5`", " ", "u1"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"1.5`", " ", "ReF1", " ", "s2", " ", "u2"}], "+", 
             RowBox[{"1.5`", " ", "ReF2", " ", "s2", " ", "u2"}], "+", 
             RowBox[{"0.5`", " ", "ReF1", " ", "t2", " ", "u2"}], "+", 
             RowBox[{"1.`", " ", "ReF2", " ", "t2", " ", "u2"}], "-", 
             RowBox[{"1.5`", " ", "ReF1", " ", "u1", " ", "u2"}], "-", 
             RowBox[{"1.5`", " ", "ReF2", " ", "u1", " ", "u2"}]}], ")"}], 
           " ", 
           SuperscriptBox["m\[Eta]", "2"]}], "+", 
          RowBox[{"0.5`", " ", "ReF1", " ", 
           SuperscriptBox["u1", "3"]}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", 
           SuperscriptBox["u1", "3"]}], "+", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"0.5`", " ", "ReF1", " ", "s1", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"0.5`", " ", "ReF2", " ", "s1", " ", 
           SuperscriptBox["s2", "2"]}], "+", 
          RowBox[{"0.5`", " ", "ReF1", " ", "s1", " ", 
           SuperscriptBox["t2", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", 
           SuperscriptBox["t2", "2"]}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"1.5`", " ", "ReF1", " ", "s1", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"1.5`", " ", "ReF2", " ", "s1", " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"1.5`", " ", "ReF2", " ", "s2", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF1", " ", "t2", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "t2", " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"0.5`", " ", "ReF1", " ", "s2", " ", 
           SuperscriptBox["u2", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF2", " ", "s2", " ", 
           SuperscriptBox["u2", "2"]}], "+", 
          RowBox[{"0.5`", " ", "ReF1", " ", "u1", " ", 
           SuperscriptBox["u2", "2"]}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", "u1", " ", 
           SuperscriptBox["u2", "2"]}], "-", 
          RowBox[{"1.`", " ", "ReF1", " ", 
           SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
          RowBox[{"0.5`", " ", "ReF2", " ", 
           SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
          RowBox[{"1.`", " ", "ReF4", " ", 
           SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "s2"}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "4"], " ", "ReF2", " ", "s2"}], "+", 
          RowBox[{"1.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s1", " ", 
           "s2"}], "+", 
          RowBox[{"1.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s1", " ", 
           "s2"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF4", " ", "s1", " ", 
           "s2"}], "-", 
          RowBox[{"1.`", " ", "ReF1", " ", 
           SuperscriptBox["s1", "2"], " ", "t2"}], "-", 
          RowBox[{"0.5`", " ", "ReF2", " ", 
           SuperscriptBox["s1", "2"], " ", "t2"}], "-", 
          RowBox[{"1.`", " ", "ReF4", " ", 
           SuperscriptBox["s1", "2"], " ", "t2"}], "+", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s1", " ", 
           "t2"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s1", " ", 
           "t2"}], "-", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s2", " ", 
           "t2"}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2", " ", 
           "t2"}], "+", 
          RowBox[{"3.`", " ", "ReF1", " ", "s1", " ", "s2", " ", "t2"}], "+", 
          RowBox[{"1.5`", " ", "ReF2", " ", "s1", " ", "s2", " ", "t2"}], "+", 
          RowBox[{"1.`", " ", "ReF1", " ", 
           SuperscriptBox["s1", "2"], " ", "u1"}], "+", 
          RowBox[{"0.5`", " ", "ReF2", " ", 
           SuperscriptBox["s1", "2"], " ", "u1"}], "+", 
          RowBox[{"1.`", " ", "ReF4", " ", 
           SuperscriptBox["s1", "2"], " ", "u1"}], "-", 
          RowBox[{"0.5`", " ", "ReF1", " ", 
           SuperscriptBox["s2", "2"], " ", "u1"}], "+", 
          RowBox[{"0.5`", " ", "ReF2", " ", 
           SuperscriptBox["s2", "2"], " ", "u1"}], "+", 
          RowBox[{"0.5`", " ", "ReF1", " ", 
           SuperscriptBox["t2", "2"], " ", "u1"}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", 
           SuperscriptBox["t2", "2"], " ", "u1"}], "+", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "4"], " ", "ReF1", " ", "u1"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "4"], " ", "ReF2", " ", "u1"}], "-", 
          RowBox[{"1.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s1", " ", 
           "u1"}], "-", 
          RowBox[{"1.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s1", " ", 
           "u1"}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF4", " ", "s1", " ", 
           "u1"}], "+", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s2", " ", 
           "u1"}], "+", 
          RowBox[{"2.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2", " ", 
           "u1"}], "-", 
          RowBox[{"2.`", " ", "ReF1", " ", "s1", " ", "s2", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "s2", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "s2", " ", "u1"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "t2", " ", 
           "u1"}], "+", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "t2", " ", 
           "u1"}], "-", 
          RowBox[{"2.`", " ", "ReF1", " ", "s1", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"2.5`", " ", "ReF2", " ", "s1", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "t2", " ", "u1"}], "+", 
          RowBox[{"1.5`", " ", "ReF2", " ", "s2", " ", "t2", " ", "u1"}], "-", 
          RowBox[{"0.5`", " ", "ReF1", " ", 
           SuperscriptBox["s2", "2"], " ", "u2"}], "+", 
          RowBox[{"0.5`", " ", "ReF2", " ", 
           SuperscriptBox["s2", "2"], " ", "u2"}], "+", 
          RowBox[{"1.`", " ", "ReF1", " ", 
           SuperscriptBox["u1", "2"], " ", "u2"}], "+", 
          RowBox[{"2.`", " ", "ReF2", " ", 
           SuperscriptBox["u1", "2"], " ", "u2"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "s2", " ", 
           "u2"}], "+", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "s2", " ", 
           "u2"}], "-", 
          RowBox[{"1.5`", " ", "ReF1", " ", "s1", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"1.5`", " ", "ReF2", " ", "s1", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "s2", " ", "u2"}], "-", 
          RowBox[{"0.5`", " ", "ReF1", " ", "s1", " ", "t2", " ", "u2"}], "-", 
          RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "t2", " ", "u2"}], "+", 
          RowBox[{"0.5`", " ", "ReF1", " ", "s2", " ", "t2", " ", "u2"}], "+", 
          RowBox[{"1.`", " ", "ReF2", " ", "s2", " ", "t2", " ", "u2"}], "-", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF1", " ", "u1", " ", 
           "u2"}], "-", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["m\[Tau]", "2"], " ", "ReF2", " ", "u1", " ", 
           "u2"}], "+", 
          RowBox[{"1.5`", " ", "ReF1", " ", "s1", " ", "u1", " ", "u2"}], "+", 
          RowBox[{"1.5`", " ", "ReF2", " ", "s1", " ", "u1", " ", "u2"}], "+", 
          RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "u1", " ", "u2"}], "-", 
          RowBox[{"0.5`", " ", "ReF1", " ", "s2", " ", "u1", " ", "u2"}], "-", 
          RowBox[{"2.5`", " ", "ReF2", " ", "s2", " ", "u1", " ", "u2"}], "-", 
          RowBox[{"1.`", " ", "ReF1", " ", "t2", " ", "u1", " ", "u2"}], "-", 
          RowBox[{"2.`", " ", "ReF2", " ", "t2", " ", "u1", " ", "u2"}], "+", 
          RowBox[{
           SuperscriptBox["m\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "0.5`"}], " ", "ReF1", " ", "s1"}], "-", 
                RowBox[{"1.`", " ", "ReF2", " ", "s1"}], "-", 
                RowBox[{"0.5`", " ", "ReF1", " ", "s2"}], "-", 
                RowBox[{"1.`", " ", "ReF2", " ", "s2"}]}], ")"}], " ", 
              SuperscriptBox["m\[Tau]", "2"]}], "+", 
             RowBox[{"0.5`", " ", "ReF2", " ", 
              SuperscriptBox["s1", "2"]}], "+", 
             RowBox[{"1.`", " ", "ReF4", " ", 
              SuperscriptBox["s1", "2"]}], "-", 
             RowBox[{"0.5`", " ", "ReF2", " ", 
              SuperscriptBox["s2", "2"]}], "+", 
             RowBox[{"4.`", " ", "ReF2", " ", "s1", " ", "s2"}], "+", 
             RowBox[{"1.`", " ", "ReF4", " ", "s1", " ", "s2"}], "-", 
             RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "t2"}], "-", 
             RowBox[{"1.`", " ", "ReF2", " ", "s2", " ", "t2"}], "-", 
             RowBox[{"3.`", " ", "ReF2", " ", "s1", " ", "u1"}], "+", 
             RowBox[{"1.`", " ", "ReF2", " ", "s2", " ", "u1"}], "+", 
             RowBox[{"ReF1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1.`", " ", 
                 SuperscriptBox["s1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"0.5`", " ", "s2"}], "-", 
                   RowBox[{"0.5`", " ", "t2"}], "-", 
                   RowBox[{"1.5`", " ", "u1"}], "+", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", "s1"}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"0.5`", " ", "s2"}], "-", 
                   RowBox[{"0.5`", " ", "t2"}], "+", 
                   RowBox[{"0.5`", " ", "u1"}], "+", 
                   RowBox[{"0.5`", " ", "u2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"1.`", " ", "ReF2", " ", "s1", " ", "u2"}], "+", 
             RowBox[{"1.`", " ", "ReF2", " ", "s2", " ", "u2"}]}], ")"}]}]}], 
         ")"}], " ", "\[Epsilon]A"}]}], ")"}], " ", "\[Epsilon]T"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"mud", " ", "s1"}]], 
    RowBox[{"64.`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF1", " ", "ReFT", " ", "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "3"]}], "+", 
       RowBox[{
       "1.`", " ", "mud", " ", "ReF2", " ", "ReFT", " ", "\[Epsilon]A", " ", 
        SuperscriptBox["m\[Tau]", "3"]}], "+", 
       RowBox[{"1.`", " ", "mud", " ", 
        SuperscriptBox["m\[Eta]", "2"], " ", "ReF1", " ", "ReFT", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "+", 
       RowBox[{"0.5`", " ", "mud", " ", 
        SuperscriptBox["m\[Eta]", "2"], " ", "ReF2", " ", "ReFT", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "1.`", " ", "ImF4", " ", "ImFT", " ", "mud", " ", "s1", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "1.`", " ", "mud", " ", "ReF1", " ", "ReFT", " ", "s1", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF2", " ", "ReFT", " ", "s1", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "1.`", " ", "mud", " ", "ReF4", " ", "ReFT", " ", "s1", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF1", " ", "ReFT", " ", "s2", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "+", 
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF2", " ", "ReFT", " ", "s2", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "+", 
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF1", " ", "ReFT", " ", "t2", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "+", 
       RowBox[{
       "1.`", " ", "mud", " ", "ReF2", " ", "ReFT", " ", "t2", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF1", " ", "ReFT", " ", "u1", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "1.`", " ", "mud", " ", "ReF2", " ", "ReFT", " ", "u1", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "+", 
       RowBox[{"ImF2", " ", "ImFT", " ", "mud", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Eta]", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", 
          RowBox[{"0.5`", " ", "s1"}], "+", 
          RowBox[{"0.5`", " ", "s2"}], "+", 
          RowBox[{"1.`", " ", "t2"}], "-", 
          RowBox[{"1.`", " ", "u1"}], "-", 
          RowBox[{"1.`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]A", " ", 
        "m\[Tau]"}], "+", 
       RowBox[{"ImF1", " ", "ImFT", " ", "mud", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.`", " ", 
           SuperscriptBox["m\[Eta]", "2"]}], "+", 
          RowBox[{"0.5`", " ", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", 
          RowBox[{"1.`", " ", "s1"}], "-", 
          RowBox[{"0.5`", " ", "s2"}], "+", 
          RowBox[{"0.5`", " ", "t2"}], "-", 
          RowBox[{"0.5`", " ", "u1"}], "-", 
          RowBox[{"0.5`", " ", "u2"}]}], ")"}], " ", "\[Epsilon]A", " ", 
        "m\[Tau]"}], "-", 
       RowBox[{
       "0.5`", " ", "mud", " ", "ReF1", " ", "ReFT", " ", "u2", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{
       "1.`", " ", "mud", " ", "ReF2", " ", "ReFT", " ", "u2", " ", 
        "\[Epsilon]A", " ", "m\[Tau]"}], "-", 
       RowBox[{"1.`", " ", "ImF4", " ", "ImFT", " ", 
        SuperscriptBox["s1", "2"], " ", "\[Epsilon]P"}], "-", 
       RowBox[{"1.`", " ", "ReF4", " ", "ReFT", " ", 
        SuperscriptBox["s1", "2"], " ", "\[Epsilon]P"}]}], ")"}], " ", 
     "\[Epsilon]T", " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["P",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p1",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p2",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox["p3",
          TraditionalForm], "_"],
        TraditionalForm]}]]}]}], "+", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8180809404040937`*^9, 3.818098437902219*^9, 
  3.8182728519789963`*^9, 3.8370023142837057`*^9, 3.864421792582594*^9, 
  3.864462407181717*^9, 3.866623619055276*^9, 3.8668950153947573`*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"d40a43b0-2844-4855-994a-be1c1f5951d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{"$Output", ",", 
   RowBox[{"PageWidth", "\[Rule]", "71"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FortranForm", "[", 
  RowBox[{"Mat", "/.", "FortSust"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818083006684067*^9, 3.818083010889884*^9}, {
  3.864422711091228*^9, 3.864422715735417*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"9fd13866-c836-4872-890e-0d62816bb8ad"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BinaryFormat", "\[Rule]", "False"}], ",", 
     RowBox[{"FormatType", "\[Rule]", "TraditionalForm"}], ",", 
     RowBox[{"PageWidth", "\[Rule]", "71"}], ",", 
     RowBox[{"PageHeight", "\[Rule]", "22"}], ",", 
     RowBox[{"TotalWidth", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"TotalHeight", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"CharacterEncoding", "\[RuleDelayed]", "\<\"Unicode\"\>"}], ",", 
     RowBox[{"NumberMarks", "\[RuleDelayed]", "$NumberMarks"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"File\"\>", ",", 
        RowBox[{"BinaryFormat", "\[Rule]", "False"}]}], "}"}]}]}], "}"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8180984380069838`*^9, 3.818272852050408*^9, 
  3.837002314359144*^9, 3.8644624073659973`*^9, 3.8666236250435133`*^9, 
  3.8668950720346622`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"eda1fce9-38ea-42ec-a4a4-ad265bbd2721"],

Cell["\<\
        (0.,0.) + 32.*epsA*epsT*ImF1*meta2*mpi2*mtau*ReFT + 
     -  16.*epsA*epsT*ImF2*meta2*mpi2*mtau*ReFT + 
     -  16.*epsA*epsT*ImF4*meta2*mpi2*mtau*ReFT + 
     -  8.*epsA*epsT*ImF1*mpi2*mtau3*ReFT + 
     -  16.*epsA*epsT*ImF2*mpi2*mtau3*ReFT - 
     -  (16.*epsA*epsT*ImF1*meta4*mpi2*mtau*ReFT)/s1 - 
     -  (8.*epsA*epsT*ImF2*meta4*mpi2*mtau*ReFT)/s1 - 
     -  (8.*epsA*epsT*ImF1*meta2*mpi2*mtau3*ReFT)/s1 - 
     -  (16.*epsA*epsT*ImF2*meta2*mpi2*mtau3*ReFT)/s1 - 
     -  16.*epsA*epsT*ImF1*mpi2*mtau*ReFT*s1 - 
     -  8.*epsA*epsT*ImF2*mpi2*mtau*ReFT*s1 - 
     -  16.*epsA*epsT*ImF4*mpi2*mtau*ReFT*s1 + 
     -  (16.*epsP*epsT*ImF4*meta2*mpi2*ReFT*s1)/mud - 
     -  (16.*epsP*epsT*ImF4*mpi2*ReFT*s12)/mud - 
     -  32.*epsA*epsT*ImF1*meta2*mtau*ReFT*s2 - 
     -  16.*epsA*epsT*ImF2*meta2*mtau*ReFT*s2 - 
     -  16.*epsA*epsT*ImF4*meta2*mtau*ReFT*s2 - 
     -  8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*s2 - 
     -  64.*epsA*epsT*ImF2*mpi2*mtau*ReFT*s2 - 
     -  16.*epsA*epsT*ImF4*mpi2*mtau*ReFT*s2 - 
     -  24.*epsA*epsT*ImF1*mtau3*ReFT*s2 - 
     -  24.*epsA*epsT*ImF2*mtau3*ReFT*s2 - 
     -  16.*epsA*epsT*ImF4*mtau3*ReFT*s2 + 
     -  (16.*epsA*epsT*ImF1*meta4*mtau*ReFT*s2)/s1 + 
     -  (8.*epsA*epsT*ImF2*meta4*mtau*ReFT*s2)/s1 + 
     -  (24.*epsA*epsT*ImF1*meta2*mpi2*mtau*ReFT*s2)/s1 + 
     -  (24.*epsA*epsT*ImF1*meta2*mtau3*ReFT*s2)/s1 + 
     -  (24.*epsA*epsT*ImF2*meta2*mtau3*ReFT*s2)/s1 + 
     -  (8.*epsA*epsT*ImF1*mpi2*mtau3*ReFT*s2)/s1 + 
     -  (16.*epsA*epsT*ImF2*mpi2*mtau3*ReFT*s2)/s1 + 
     -  (8.*epsA*epsT*ImF1*mtau5*ReFT*s2)/s1 + 
     -  (16.*epsA*epsT*ImF2*mtau5*ReFT*s2)/s1 + 
     -  16.*epsA*epsT*ImF1*mtau*ReFT*s1*s2 + 
     -  8.*epsA*epsT*ImF2*mtau*ReFT*s1*s2 + 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*s1*s2 - 
     -  (16.*epsP*epsT*ImF4*meta2*ReFT*s1*s2)/mud - 
     -  (16.*epsP*epsT*ImF4*mpi2*ReFT*s1*s2)/mud - 
     -  (16.*epsP*epsT*ImF4*mtau2*ReFT*s1*s2)/mud + 
     -  (16.*epsP*epsT*ImF4*ReFT*s12*s2)/mud - 
     -  8.*epsA*epsT*ImF1*mtau*ReFT*s22 + 
     -  8.*epsA*epsT*ImF2*mtau*ReFT*s22 - 
     -  (8.*epsA*epsT*ImF1*meta2*mtau*ReFT*s22)/s1 + 
     -  (8.*epsA*epsT*ImF2*meta2*mtau*ReFT*s22)/s1 - 
     -  (8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*s22)/s1 + 
     -  (8.*epsA*epsT*ImF2*mpi2*mtau*ReFT*s22)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau3*ReFT*s22)/s1 + 
     -  (8.*epsA*epsT*ImF2*mtau3*ReFT*s22)/s1 - 
     -  32.*epsA*epsT*ImF1*meta2*mtau*ReFT*t2 - 
     -  16.*epsA*epsT*ImF2*meta2*mtau*ReFT*t2 - 
     -  16.*epsA*epsT*ImF4*meta2*mtau*ReFT*t2 + 
     -  8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*t2 + 
     -  16.*epsA*epsT*ImF2*mpi2*mtau*ReFT*t2 - 
     -  8.*epsA*epsT*ImF1*mtau3*ReFT*t2 - 
     -  16.*epsA*epsT*ImF2*mtau3*ReFT*t2 + 
     -  (16.*epsA*epsT*ImF1*meta4*mtau*ReFT*t2)/s1 + 
     -  (8.*epsA*epsT*ImF2*meta4*mtau*ReFT*t2)/s1 - 
     -  (8.*epsA*epsT*ImF1*meta2*mpi2*mtau*ReFT*t2)/s1 - 
     -  (16.*epsA*epsT*ImF2*meta2*mpi2*mtau*ReFT*t2)/s1 + 
     -  (8.*epsA*epsT*ImF1*meta2*mtau3*ReFT*t2)/s1 + 
     -  (16.*epsA*epsT*ImF2*meta2*mtau3*ReFT*t2)/s1 + 
     -  16.*epsA*epsT*ImF1*mtau*ReFT*s1*t2 + 
     -  8.*epsA*epsT*ImF2*mtau*ReFT*s1*t2 + 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*s1*t2 - 
     -  (16.*epsP*epsT*ImF4*meta2*ReFT*s1*t2)/mud + 
     -  (16.*epsP*epsT*ImF4*ReFT*s12*t2)/mud - 
     -  48.*epsA*epsT*ImF1*mtau*ReFT*s2*t2 - 
     -  24.*epsA*epsT*ImF2*mtau*ReFT*s2*t2 + 
     -  (24.*epsA*epsT*ImF2*meta2*mtau*ReFT*s2*t2)/s1 + 
     -  (8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*s2*t2)/s1 + 
     -  (16.*epsA*epsT*ImF2*mpi2*mtau*ReFT*s2*t2)/s1 + 
     -  (8.*epsA*epsT*ImF1*mtau3*ReFT*s2*t2)/s1 + 
     -  (16.*epsA*epsT*ImF2*mtau3*ReFT*s2*t2)/s1 - 
     -  8.*epsA*epsT*ImF1*mtau*ReFT*t22 - 
     -  16.*epsA*epsT*ImF2*mtau*ReFT*t22 + 
     -  (8.*epsA*epsT*ImF1*meta2*mtau*ReFT*t22)/s1 + 
     -  (16.*epsA*epsT*ImF2*meta2*mtau*ReFT*t22)/s1 + 
     -  32.*epsA*epsT*ImF1*meta2*mtau*ReFT*u1 + 
     -  16.*epsA*epsT*ImF2*meta2*mtau*ReFT*u1 + 
     -  16.*epsA*epsT*ImF4*meta2*mtau*ReFT*u1 + 
     -  24.*epsA*epsT*ImF1*mpi2*mtau*ReFT*u1 + 
     -  48.*epsA*epsT*ImF2*mpi2*mtau*ReFT*u1 + 
     -  24.*epsA*epsT*ImF1*mtau3*ReFT*u1 + 
     -  24.*epsA*epsT*ImF2*mtau3*ReFT*u1 + 
     -  16.*epsA*epsT*ImF4*mtau3*ReFT*u1 - 
     -  (16.*epsA*epsT*ImF1*meta4*mtau*ReFT*u1)/s1 - 
     -  (8.*epsA*epsT*ImF2*meta4*mtau*ReFT*u1)/s1 + 
     -  (8.*epsA*epsT*ImF1*meta2*mpi2*mtau*ReFT*u1)/s1 + 
     -  (16.*epsA*epsT*ImF2*meta2*mpi2*mtau*ReFT*u1)/s1 - 
     -  (24.*epsA*epsT*ImF1*meta2*mtau3*ReFT*u1)/s1 - 
     -  (24.*epsA*epsT*ImF2*meta2*mtau3*ReFT*u1)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau5*ReFT*u1)/s1 - 
     -  (16.*epsA*epsT*ImF2*mtau5*ReFT*u1)/s1 - 
     -  16.*epsA*epsT*ImF1*mtau*ReFT*s1*u1 - 
     -  8.*epsA*epsT*ImF2*mtau*ReFT*s1*u1 - 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*s1*u1 + 
     -  (16.*epsP*epsT*ImF4*meta2*ReFT*s1*u1)/mud + 
     -  (16.*epsP*epsT*ImF4*mtau2*ReFT*s1*u1)/mud - 
     -  (16.*epsP*epsT*ImF4*ReFT*s12*u1)/mud + 
     -  32.*epsA*epsT*ImF1*mtau*ReFT*s2*u1 + 
     -  16.*epsA*epsT*ImF2*mtau*ReFT*s2*u1 + 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*s2*u1 - 
     -  (16.*epsA*epsT*ImF1*meta2*mtau*ReFT*s2*u1)/s1 - 
     -  (32.*epsA*epsT*ImF2*meta2*mtau*ReFT*s2*u1)/s1 - 
     -  (8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*s2*u1)/s1 - 
     -  (16.*epsA*epsT*ImF2*mpi2*mtau*ReFT*s2*u1)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau3*ReFT*s2*u1)/s1 - 
     -  (40.*epsA*epsT*ImF2*mtau3*ReFT*s2*u1)/s1 + 
     -  (16.*epsP*epsT*ImF4*ReFT*s1*s2*u1)/mud + 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*s22*u1)/s1 - 
     -  (8.*epsA*epsT*ImF2*mtau*ReFT*s22*u1)/s1 + 
     -  32.*epsA*epsT*ImF1*mtau*ReFT*t2*u1 + 
     -  40.*epsA*epsT*ImF2*mtau*ReFT*t2*u1 + 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*t2*u1 - 
     -  (32.*epsA*epsT*ImF1*meta2*mtau*ReFT*t2*u1)/s1 - 
     -  (40.*epsA*epsT*ImF2*meta2*mtau*ReFT*t2*u1)/s1 - 
     -  (16.*epsA*epsT*ImF1*mtau3*ReFT*t2*u1)/s1 - 
     -  (32.*epsA*epsT*ImF2*mtau3*ReFT*t2*u1)/s1 + 
     -  (16.*epsP*epsT*ImF4*ReFT*s1*t2*u1)/mud - 
     -  (24.*epsA*epsT*ImF2*mtau*ReFT*s2*t2*u1)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*t22*u1)/s1 - 
     -  (16.*epsA*epsT*ImF2*mtau*ReFT*t22*u1)/s1 - 
     -  24.*epsA*epsT*ImF1*mtau*ReFT*u12 - 
     -  24.*epsA*epsT*ImF2*mtau*ReFT*u12 - 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*u12 + 
     -  (24.*epsA*epsT*ImF1*meta2*mtau*ReFT*u12)/s1 + 
     -  (24.*epsA*epsT*ImF2*meta2*mtau*ReFT*u12)/s1 + 
     -  (16.*epsA*epsT*ImF1*mtau3*ReFT*u12)/s1 + 
     -  (32.*epsA*epsT*ImF2*mtau3*ReFT*u12)/s1 - 
     -  (16.*epsP*epsT*ImF4*ReFT*s1*u12)/mud + 
     -  (24.*epsA*epsT*ImF2*mtau*ReFT*s2*u12)/s1 + 
     -  (16.*epsA*epsT*ImF1*mtau*ReFT*t2*u12)/s1 + 
     -  (32.*epsA*epsT*ImF2*mtau*ReFT*t2*u12)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*u13)/s1 - 
     -  (16.*epsA*epsT*ImF2*mtau*ReFT*u13)/s1 - 
     -  8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*u2 - 
     -  16.*epsA*epsT*ImF2*mpi2*mtau*ReFT*u2 + 
     -  (8.*epsA*epsT*ImF1*meta2*mpi2*mtau*ReFT*u2)/s1 + 
     -  (16.*epsA*epsT*ImF2*meta2*mpi2*mtau*ReFT*u2)/s1 + 
     -  24.*epsA*epsT*ImF1*mtau*ReFT*s2*u2 + 
     -  24.*epsA*epsT*ImF2*mtau*ReFT*s2*u2 + 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*s2*u2 - 
     -  (24.*epsA*epsT*ImF1*meta2*mtau*ReFT*s2*u2)/s1 - 
     -  (24.*epsA*epsT*ImF2*meta2*mtau*ReFT*s2*u2)/s1 - 
     -  (8.*epsA*epsT*ImF1*mpi2*mtau*ReFT*s2*u2)/s1 - 
     -  (16.*epsA*epsT*ImF2*mpi2*mtau*ReFT*s2*u2)/s1 - 
     -  (16.*epsA*epsT*ImF1*mtau3*ReFT*s2*u2)/s1 - 
     -  (32.*epsA*epsT*ImF2*mtau3*ReFT*s2*u2)/s1 + 
     -  (16.*epsP*epsT*ImF4*ReFT*s1*s2*u2)/mud + 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*s22*u2)/s1 - 
     -  (8.*epsA*epsT*ImF2*mtau*ReFT*s22*u2)/s1 + 
     -  8.*epsA*epsT*ImF1*mtau*ReFT*t2*u2 + 
     -  16.*epsA*epsT*ImF2*mtau*ReFT*t2*u2 - 
     -  (8.*epsA*epsT*ImF1*meta2*mtau*ReFT*t2*u2)/s1 - 
     -  (16.*epsA*epsT*ImF2*meta2*mtau*ReFT*t2*u2)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*s2*t2*u2)/s1 - 
     -  (16.*epsA*epsT*ImF2*mtau*ReFT*s2*t2*u2)/s1 - 
     -  24.*epsA*epsT*ImF1*mtau*ReFT*u1*u2 - 
     -  24.*epsA*epsT*ImF2*mtau*ReFT*u1*u2 - 
     -  16.*epsA*epsT*ImF4*mtau*ReFT*u1*u2 + 
     -  (24.*epsA*epsT*ImF1*meta2*mtau*ReFT*u1*u2)/s1 + 
     -  (24.*epsA*epsT*ImF2*meta2*mtau*ReFT*u1*u2)/s1 + 
     -  (16.*epsA*epsT*ImF1*mtau3*ReFT*u1*u2)/s1 + 
     -  (32.*epsA*epsT*ImF2*mtau3*ReFT*u1*u2)/s1 - 
     -  (16.*epsP*epsT*ImF4*ReFT*s1*u1*u2)/mud + 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*s2*u1*u2)/s1 + 
     -  (40.*epsA*epsT*ImF2*mtau*ReFT*s2*u1*u2)/s1 + 
     -  (16.*epsA*epsT*ImF1*mtau*ReFT*t2*u1*u2)/s1 + 
     -  (32.*epsA*epsT*ImF2*mtau*ReFT*t2*u1*u2)/s1 - 
     -  (16.*epsA*epsT*ImF1*mtau*ReFT*u12*u2)/s1 - 
     -  (32.*epsA*epsT*ImF2*mtau*ReFT*u12*u2)/s1 + 
     -  (64.*epsilonPp1p2p3*epsT*
     -     (1.*epsA*meta2*mtau*mud*ReF1*ReFT + 
     -       0.5*epsA*mtau3*mud*ReF1*ReFT + 
     -       0.5*epsA*meta2*mtau*mud*ReF2*ReFT + 
     -       1.*epsA*mtau3*mud*ReF2*ReFT - 
     -       1.*epsA*ImF4*ImFT*mtau*mud*s1 - 
     -       1.*epsA*mtau*mud*ReF1*ReFT*s1 - 
     -       0.5*epsA*mtau*mud*ReF2*ReFT*s1 - 
     -       1.*epsA*mtau*mud*ReF4*ReFT*s1 - 1.*epsP*ImF4*ImFT*s12 - 
     -       1.*epsP*ReF4*ReFT*s12 - 0.5*epsA*mtau*mud*ReF1*ReFT*s2 + 
     -       0.5*epsA*mtau*mud*ReF2*ReFT*s2 + 
     -       0.5*epsA*mtau*mud*ReF1*ReFT*t2 + 
     -       1.*epsA*mtau*mud*ReF2*ReFT*t2 - 
     -       0.5*epsA*mtau*mud*ReF1*ReFT*u1 - 
     -       1.*epsA*mtau*mud*ReF2*ReFT*u1 + 
     -       epsA*ImF2*ImFT*mtau*mud*
     -        (0.5*meta2 + 1.*mtau2 - 0.5*s1 + 0.5*s2 + 1.*t2 - 
     -          1.*u1 - 1.*u2) + 
     -       epsA*ImF1*ImFT*mtau*mud*
     -        (1.*meta2 + 0.5*mtau2 - 1.*s1 - 0.5*s2 + 0.5*t2 - 
     -          0.5*u1 - 0.5*u2) - 0.5*epsA*mtau*mud*ReF1*ReFT*u2 - 
     -       1.*epsA*mtau*mud*ReF2*ReFT*u2))/(mud*s1) + 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*s2*u22)/s1 + 
     -  (16.*epsA*epsT*ImF2*mtau*ReFT*s2*u22)/s1 - 
     -  (8.*epsA*epsT*ImF1*mtau*ReFT*u1*u22)/s1 - 
     -  (16.*epsA*epsT*ImF2*mtau*ReFT*u1*u22)/s1 + 
     -  (16.*epsT*ImFT*(epsP*ReF4*s12*
     -        (1.*mtau2*s2 - 1.*s1*s2 + mpi2*(1.*s1 + 1.*s2) - 
     -          1.*s1*t2 + meta2*(-1.*mpi2 + 1.*s2 + 1.*t2 - 1.*u1) - 
     -          1.*mtau2*u1 + 1.*s1*u1 - 1.*s2*u1 - 1.*t2*u1 + 
     -          1.*u12 - 1.*s2*u2 + 1.*u1*u2) + 
     -       epsA*mtau*mud*(-0.5*mtau4*ReF1*s2 - 1.*mtau4*ReF2*s2 + 
     -          1.5*mtau2*ReF1*s1*s2 + 1.5*mtau2*ReF2*s1*s2 + 
     -          1.*mtau2*ReF4*s1*s2 - 1.*ReF1*s12*s2 - 
     -          0.5*ReF2*s12*s2 - 1.*ReF4*s12*s2 + 
     -          0.5*mtau2*ReF1*s22 - 0.5*mtau2*ReF2*s22 + 
     -          0.5*ReF1*s1*s22 - 0.5*ReF2*s1*s22 + 
     -          0.5*mtau2*ReF1*s1*t2 + 1.*mtau2*ReF2*s1*t2 - 
     -          1.*ReF1*s12*t2 - 0.5*ReF2*s12*t2 - 1.*ReF4*s12*t2 - 
     -          0.5*mtau2*ReF1*s2*t2 - 1.*mtau2*ReF2*s2*t2 + 
     -          3.*ReF1*s1*s2*t2 + 1.5*ReF2*s1*s2*t2 + 
     -          0.5*ReF1*s1*t22 + 1.*ReF2*s1*t22 + 0.5*mtau4*ReF1*u1 + 
     -          1.*mtau4*ReF2*u1 - 1.5*mtau2*ReF1*s1*u1 - 
     -          1.5*mtau2*ReF2*s1*u1 - 1.*mtau2*ReF4*s1*u1 + 
     -          1.*ReF1*s12*u1 + 0.5*ReF2*s12*u1 + 1.*ReF4*s12*u1 + 
     -          0.5*mtau2*ReF1*s2*u1 + 2.5*mtau2*ReF2*s2*u1 - 
     -          2.*ReF1*s1*s2*u1 - 1.*ReF2*s1*s2*u1 - 
     -          1.*ReF4*s1*s2*u1 - 0.5*ReF1*s22*u1 + 0.5*ReF2*s22*u1 + 
     -          1.*mtau2*ReF1*t2*u1 + 2.*mtau2*ReF2*t2*u1 - 
     -          2.*ReF1*s1*t2*u1 - 2.5*ReF2*s1*t2*u1 - 
     -          1.*ReF4*s1*t2*u1 + 1.5*ReF2*s2*t2*u1 + 
     -          0.5*ReF1*t22*u1 + 1.*ReF2*t22*u1 + 
     -          meta4*(mpi2*(1.*ReF1 + 0.5*ReF2) + 
     -             ReF2*(-0.5*s2 - 0.5*t2 + 0.5*u1) + 
     -             ReF1*(-1.*s2 - 1.*t2 + 1.*u1)) - 
     -          1.*mtau2*ReF1*u12 - 2.*mtau2*ReF2*u12 + 
     -          1.5*ReF1*s1*u12 + 1.5*ReF2*s1*u12 + 1.*ReF4*s1*u12 - 
     -          1.5*ReF2*s2*u12 - 1.*ReF1*t2*u12 - 2.*ReF2*t2*u12 + 
     -          0.5*ReF1*u13 + 1.*ReF2*u13 + 1.*mtau2*ReF1*s2*u2 + 
     -          2.*mtau2*ReF2*s2*u2 - 1.5*ReF1*s1*s2*u2 - 
     -          1.5*ReF2*s1*s2*u2 - 1.*ReF4*s1*s2*u2 - 
     -          0.5*ReF1*s22*u2 + 0.5*ReF2*s22*u2 - 
     -          0.5*ReF1*s1*t2*u2 - 1.*ReF2*s1*t2*u2 + 
     -          0.5*ReF1*s2*t2*u2 + 1.*ReF2*s2*t2*u2 - 
     -          1.*mtau2*ReF1*u1*u2 - 2.*mtau2*ReF2*u1*u2 + 
     -          1.5*ReF1*s1*u1*u2 + 1.5*ReF2*s1*u1*u2 + 
     -          1.*ReF4*s1*u1*u2 - 0.5*ReF1*s2*u1*u2 - 
     -          2.5*ReF2*s2*u1*u2 - 1.*ReF1*t2*u1*u2 - 
     -          2.*ReF2*t2*u1*u2 + 1.*ReF1*u12*u2 + 2.*ReF2*u12*u2 + 
     -          mpi2*(0.5*ReF2*s12 + 1.*ReF4*s12 + 4.*ReF2*s1*s2 + 
     -             1.*ReF4*s1*s2 + 
     -             mtau2*(-0.5*ReF1*s1 - 1.*ReF2*s1 - 0.5*ReF1*s2 - 
     -                1.*ReF2*s2) - 0.5*ReF2*s22 - 1.*ReF2*s1*t2 - 
     -             1.*ReF2*s2*t2 - 3.*ReF2*s1*u1 + 1.*ReF2*s2*u1 + 
     -             ReF1*(1.*s12 + 
     -                s1*(0.5*s2 - 0.5*t2 - 1.5*u1 + 0.5*u2) + 
     -                s2*(0.5*s2 - 0.5*t2 + 0.5*u1 + 0.5*u2)) + 
     -             1.*ReF2*s1*u2 + 1.*ReF2*s2*u2) + 
     -          meta2*(2.*ReF1*s1*s2 + 1.*ReF2*s1*s2 + 1.*ReF4*s1*s2 + 
     -             0.5*ReF1*s22 - 0.5*ReF2*s22 + 2.*ReF1*s1*t2 + 
     -             1.*ReF2*s1*t2 + 1.*ReF4*s1*t2 - 1.5*ReF2*s2*t2 - 
     -             0.5*ReF1*t22 - 1.*ReF2*t22 - 2.*ReF1*s1*u1 - 
     -             1.*ReF2*s1*u1 - 1.*ReF4*s1*u1 + 1.*ReF1*s2*u1 + 
     -             2.*ReF2*s2*u1 + 2.*ReF1*t2*u1 + 2.5*ReF2*t2*u1 + 
     -             mtau2*(ReF2*(-1.5*s2 - 1.*t2 + 1.5*u1) + 
     -                ReF1*(-1.5*s2 - 0.5*t2 + 1.5*u1)) - 
     -             1.5*ReF1*u12 - 1.5*ReF2*u12 + 1.5*ReF1*s2*u2 + 
     -             1.5*ReF2*s2*u2 + 0.5*ReF1*t2*u2 + 1.*ReF2*t2*u2 - 
     -             1.5*ReF1*u1*u2 - 1.5*ReF2*u1*u2 + 
     -             mpi2*(mtau2*(0.5*ReF1 + 1.*ReF2) - 1.*ReF2*s1 - 
     -                1.*ReF4*s1 + 1.*ReF2*t2 - 1.*ReF2*u1 + 
     -                ReF1*(-2.*s1 - 1.5*s2 + 0.5*t2 - 0.5*u1 - 
     -                   0.5*u2) - 1.*ReF2*u2)) - 0.5*ReF1*s2*u22 - 
     -          1.*ReF2*s2*u22 + 0.5*ReF1*u1*u22 + 1.*ReF2*u1*u22)))/
     -   (mud*s1)\
\>", "Output",
 CellChangeTimes->{3.8180984380069838`*^9, 3.818272852050408*^9, 
  3.837002314359144*^9, 3.8644624073659973`*^9, 3.8666236250435133`*^9, 
  3.8668950720415697`*^9},
 CellLabel->
  "Out[234]//FortranForm=",ExpressionUUID->"f4a2eb3d-2531-4662-a0de-\
e6e1f5898833"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1024.5, 528.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"039f4559-07ea-469d-8e16-065feecaccbf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 215, 4, 22, "Input",ExpressionUUID->"17a8d75a-5c38-41e6-9b87-4d44898d5cc5"],
Cell[CellGroupData[{
Cell[820, 30, 3141, 77, 24, "Print",ExpressionUUID->"8d9874aa-7346-4c05-8f72-dff90df2b0a5"],
Cell[3964, 109, 1926, 40, 24, "Print",ExpressionUUID->"e64353b5-349e-4c90-aeae-0f29b7c982ae"],
Cell[5893, 151, 1929, 43, 24, "Print",ExpressionUUID->"21cddb92-1317-4b40-aa4d-fbb90b26da80"],
Cell[7825, 196, 1109, 18, 21, "Print",ExpressionUUID->"e2be200c-a1b0-4f44-bc8d-dd51e46e7b71"],
Cell[8937, 216, 1110, 18, 21, "Print",ExpressionUUID->"9106c7cf-2654-4f68-98aa-d0d6895edc2f"],
Cell[10050, 236, 1095, 18, 21, "Print",ExpressionUUID->"b2eb8712-4411-4140-beb5-05eb3252c35b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11194, 260, 343, 8, 77, "Subtitle",ExpressionUUID->"0944193c-417c-40b5-8912-851e8be4eb2f"],
Cell[11540, 270, 993, 16, 57, "Text",ExpressionUUID->"b09c3c6e-c70d-4ce0-8e53-ad904b9e2a39"],
Cell[CellGroupData[{
Cell[12558, 290, 12720, 322, 281, "Input",ExpressionUUID->"d9b434da-da40-4c2f-a2fc-905c067d3904"],
Cell[25281, 614, 5913, 185, 70, "Output",ExpressionUUID->"e69cf6f9-1ae4-4e6d-9233-e5393eb112ac"]
}, Open  ]],
Cell[31209, 802, 356, 8, 22, "Input",ExpressionUUID->"86ad0d21-7a0e-4703-b8b5-69f938024ba1"],
Cell[31568, 812, 6624, 179, 230, "Input",ExpressionUUID->"99434e4b-5af5-49fb-ba2f-3eb7525592f1"],
Cell[38195, 993, 2993, 71, 151, "Input",ExpressionUUID->"a6814749-f743-4dbf-80c1-02f0c57c84cf"],
Cell[41191, 1066, 2840, 66, 55, "Input",ExpressionUUID->"82cd51c6-a9df-427f-9281-b32b99d51aa1"],
Cell[44034, 1134, 1120, 26, 39, "Input",ExpressionUUID->"80ce7cc5-9261-41ca-a086-a9f4d39b86bd"],
Cell[45157, 1162, 2555, 64, 87, "Input",ExpressionUUID->"03294d2f-856f-49cf-9eb4-6957f1e0f197"],
Cell[47715, 1228, 1634, 40, 71, "Input",ExpressionUUID->"86abfb05-ddc8-463f-9e9f-a499cb4945e3"],
Cell[49352, 1270, 1783, 43, 39, "Input",ExpressionUUID->"6e470c46-29f3-42ed-9654-7dccbdc30918"],
Cell[51138, 1315, 4560, 102, 103, "Input",ExpressionUUID->"cbc72fd1-0ee5-46cb-bf6f-dcacead7ee74"],
Cell[CellGroupData[{
Cell[55723, 1421, 688, 10, 53, "Subsection",ExpressionUUID->"58b73071-91df-4857-a231-617fbee1b209"],
Cell[56414, 1433, 555, 8, 27, "Text",ExpressionUUID->"7f84f9cf-1661-46b2-b08d-4b1575382088"],
Cell[56972, 1443, 691, 14, 22, "Input",ExpressionUUID->"b52df3c4-eab1-42a2-bcfb-24057df90223"],
Cell[57666, 1459, 1029, 23, 22, "Input",ExpressionUUID->"cedcde0a-73b9-41eb-8c37-4dc8a26ff6df"],
Cell[58698, 1484, 777, 17, 22, "Input",ExpressionUUID->"02446617-9a60-424a-a9dc-9fdc9f8aee2d"],
Cell[CellGroupData[{
Cell[59500, 1505, 2455, 40, 22, "Input",ExpressionUUID->"b30b6852-40cc-4d90-99b3-be2285dbf185"],
Cell[61958, 1547, 135874, 3293, 5849, "Output",ExpressionUUID->"d2424753-c939-40c4-9b3c-bf79faa28ca2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197869, 4845, 979, 16, 40, "Input",ExpressionUUID->"7f043e4c-bcac-4586-9b1d-f9810fca1b75"],
Cell[198851, 4863, 1808, 32, 40, "Output",ExpressionUUID->"082846c2-826d-4e55-9b4d-a99de3f47b54"],
Cell[200662, 4897, 25807, 465, 6168, "Output",ExpressionUUID->"384d93d4-37b7-4adc-bcaa-9139bc665ec6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[226518, 5368, 720, 10, 42, "Subsection",ExpressionUUID->"e600be40-7437-4662-9e6a-9d7522d2ec8f"],
Cell[227241, 5380, 555, 8, 27, "Text",ExpressionUUID->"096ce875-2383-418b-bf76-bc22ae612dd3"],
Cell[227799, 5390, 560, 14, 22, "Input",ExpressionUUID->"bdba0b9e-27b4-490f-8c99-d33ec0eb5bfd"],
Cell[228362, 5406, 697, 18, 22, "Input",ExpressionUUID->"5abd70c5-d6a3-4738-9261-330f44ccc6fd"],
Cell[229062, 5426, 565, 15, 22, "Input",ExpressionUUID->"23b9652a-d08f-48c4-8011-0069150922f7"],
Cell[CellGroupData[{
Cell[229652, 5445, 599, 14, 22, "Input",ExpressionUUID->"cee70955-dae7-426f-bc54-9293d8c35692"],
Cell[230254, 5461, 6710, 195, 96, "Output",ExpressionUUID->"b5c57af7-f397-4898-bbbd-bf15b88cdd18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237001, 5661, 432, 9, 40, "Input",ExpressionUUID->"460dd9a7-9895-4891-a03d-1362962e3274"],
Cell[237436, 5672, 1335, 27, 40, "Output",ExpressionUUID->"3ca70011-fc4b-45d8-93f4-cb4c9daad0e7"],
Cell[238774, 5701, 1733, 33, 311, "Output",ExpressionUUID->"d4b10e97-fffd-4c6b-99b0-f99ac94b4e15"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[240556, 5740, 720, 10, 42, "Subsection",ExpressionUUID->"844d1fb8-6f7d-4d07-815c-eef21fccef28"],
Cell[241279, 5752, 555, 8, 27, "Text",ExpressionUUID->"3f87f5de-15d3-4c6c-a9cd-3f782a4379fc"],
Cell[241837, 5762, 781, 17, 22, "Input",ExpressionUUID->"1ea14c1d-248c-4dd8-831f-cce6bb2f069a"],
Cell[242621, 5781, 1316, 33, 22, "Input",ExpressionUUID->"5a751fe7-83c3-49e1-b778-27fea48ed2d4"],
Cell[243940, 5816, 1177, 24, 22, "Input",ExpressionUUID->"3a0432f6-22b0-4990-912d-dfcc9c01eac6"],
Cell[CellGroupData[{
Cell[245142, 5844, 816, 17, 22, "Input",ExpressionUUID->"29b513a6-5e52-4c90-aa0e-ac671b10cc77"],
Cell[245961, 5863, 34848, 806, 470, "Output",ExpressionUUID->"6be1d5b1-6a9a-428f-94d8-c32b417b6056"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280846, 6674, 525, 10, 40, "Input",ExpressionUUID->"ed9dd080-ad59-4d82-8f2a-c31a4d8c5b9f"],
Cell[281374, 6686, 1400, 28, 40, "Output",ExpressionUUID->"46e7bd10-4aea-4d22-bf28-9a8fd46f40fc"],
Cell[282777, 6716, 7841, 141, 1782, "Output",ExpressionUUID->"44859e58-f4da-4b7c-915b-15ffd9be02cf"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[290667, 6863, 620, 9, 42, "Subsection",ExpressionUUID->"ac4862cc-20c7-4200-833d-6d2ba4f81a38"],
Cell[291290, 6874, 663, 15, 22, "Input",ExpressionUUID->"afda4436-5ba0-4940-badd-8609fd76c538"],
Cell[291956, 6891, 804, 19, 22, "Input",ExpressionUUID->"024e362b-a66b-40ad-a9da-02a04d2368d8"],
Cell[292763, 6912, 656, 15, 22, "Input",ExpressionUUID->"223f2f94-ba27-4974-a9f5-696434842261"],
Cell[CellGroupData[{
Cell[293444, 6931, 557, 12, 22, "Input",ExpressionUUID->"54c922e4-47d3-4ff0-ac77-5f7cb6e3cbbb"],
Cell[294004, 6945, 6609, 162, 107, "Output",ExpressionUUID->"3a7c0dff-7f05-40f8-b2d6-cded5ee0d61d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300650, 7112, 427, 8, 40, "Input",ExpressionUUID->"dc86efc7-851a-417f-a137-65fca500f68e"],
Cell[301080, 7122, 1151, 23, 40, "Output",ExpressionUUID->"c25778a3-71c3-4bbd-aebc-19f42917807e"],
Cell[302234, 7147, 1732, 34, 366, "Output",ExpressionUUID->"b7719f7f-80cb-4d5b-b8e2-909d5e8eb3b9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[304015, 7187, 633, 9, 42, "Subsection",ExpressionUUID->"dd0d8d3c-ad60-4284-b531-9c6e71b829c3"],
Cell[304651, 7198, 555, 8, 27, "Text",ExpressionUUID->"869eb30a-dddc-4935-a095-f4a660efa1de"],
Cell[305209, 7208, 396, 8, 22, "Input",ExpressionUUID->"0c255789-ee03-4c2d-af69-beed32481bcb"],
Cell[305608, 7218, 959, 18, 22, "Input",ExpressionUUID->"57a6f49a-3bc4-4eba-bc8b-a371fbb0f055"],
Cell[306570, 7238, 1500, 32, 22, "Input",ExpressionUUID->"71c62b1f-3dac-403f-b45a-d624914d441d"],
Cell[308073, 7272, 1061, 21, 22, "Input",ExpressionUUID->"28a953aa-dfd6-49c7-9ba3-8cdc8ae181a2"],
Cell[309137, 7295, 962, 19, 22, "Input",ExpressionUUID->"855e6584-396e-43ac-8d42-50126e6902b6"],
Cell[310102, 7316, 499, 9, 22, "Input",ExpressionUUID->"de103909-c904-46c5-8714-6412d19538c2"],
Cell[310604, 7327, 1019, 19, 22, "Input",ExpressionUUID->"901e98d6-be6e-428e-9db6-c0d45d6014d0"],
Cell[311626, 7348, 1511, 32, 22, "Input",ExpressionUUID->"e649211f-f352-4305-84ca-830bcaad5dee"],
Cell[313140, 7382, 1053, 21, 22, "Input",ExpressionUUID->"d485c7a0-97c6-4eb4-9f81-0d207a6ae633"],
Cell[314196, 7405, 937, 19, 22, "Input",ExpressionUUID->"a48aa09d-3f45-4129-bde7-595c43817f77"],
Cell[CellGroupData[{
Cell[315158, 7428, 855, 19, 22, "Input",ExpressionUUID->"cd97d296-1578-4b2a-947e-e1a68991425d"],
Cell[316016, 7449, 122880, 2974, 2444, "Output",ExpressionUUID->"b347b896-04d2-464d-bb1f-260809989e31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438933, 10428, 484, 10, 40, "Input",ExpressionUUID->"699e7dbf-a203-4dbf-9650-b94436faccb9"],
Cell[439420, 10440, 1084, 23, 40, "Output",ExpressionUUID->"542ba238-9478-4f0b-8ce9-a88bd950be9e"],
Cell[440507, 10465, 28700, 543, 7378, "Output",ExpressionUUID->"80d3d969-4914-4d75-92ac-ce269c000efc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[469256, 11014, 631, 9, 42, "Subsection",ExpressionUUID->"4ca9ee84-ba68-4682-a99b-f03710b3049f"],
Cell[469890, 11025, 555, 8, 27, "Text",ExpressionUUID->"ce472b63-52c8-4fbd-bfd5-b3d4d49bd6cb"],
Cell[470448, 11035, 393, 8, 22, "Input",ExpressionUUID->"7be21f9d-1719-480d-8ddd-e2f15681e8b9"],
Cell[470844, 11045, 958, 18, 22, "Input",ExpressionUUID->"65dc82f1-32d2-460b-a8da-77bde813960f"],
Cell[471805, 11065, 1142, 25, 22, "Input",ExpressionUUID->"c28c2973-725d-4032-92c8-02e623aff59c"],
Cell[472950, 11092, 1177, 22, 22, "Input",ExpressionUUID->"e45b95a4-f292-47c4-8753-5f6fab7ca973"],
Cell[474130, 11116, 688, 16, 22, "Input",ExpressionUUID->"02d3b501-48e8-4e4e-ad1e-7c291adc701f"],
Cell[474821, 11134, 442, 9, 22, "Input",ExpressionUUID->"23cc37b7-3c2c-4976-be32-f831ecdae869"],
Cell[475266, 11145, 923, 18, 22, "Input",ExpressionUUID->"120f7537-cbcd-497a-bbe8-0d332325a672"],
Cell[476192, 11165, 1145, 25, 22, "Input",ExpressionUUID->"601f6c56-d125-42c2-bb41-eb6f032d82f6"],
Cell[477340, 11192, 1177, 22, 22, "Input",ExpressionUUID->"0ae3eabf-bf75-4f17-95f1-d79ddc90373c"],
Cell[478520, 11216, 738, 16, 22, "Input",ExpressionUUID->"69876869-7ac7-4524-abf5-ead822d88aa2"],
Cell[CellGroupData[{
Cell[479283, 11236, 1167, 25, 22, "Input",ExpressionUUID->"fc76f430-2665-43f1-8fec-d6a93d0c5ab6"],
Cell[480453, 11263, 146984, 3854, 1884, "Output",ExpressionUUID->"a4ba4bb8-31e5-4592-8cd8-e9f92e1e0562"]
}, Open  ]],
Cell[CellGroupData[{
Cell[627474, 15122, 528, 10, 40, "Input",ExpressionUUID->"d6d5bf5f-a98e-41f8-b845-40a56b616bf9"],
Cell[628005, 15134, 1163, 24, 40, "Output",ExpressionUUID->"861c6752-d9c2-4426-a29d-59666dc39ae3"],
Cell[629171, 15160, 22750, 419, 5660, "Output",ExpressionUUID->"cd6b0f3a-d208-4d9b-9e8a-c4afb56d0845"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[651970, 15585, 536, 8, 42, "Subsection",ExpressionUUID->"ac9b629e-e5e9-41f2-beda-0aff53c0b78f"],
Cell[652509, 15595, 708, 14, 63, "Text",ExpressionUUID->"faa76b2e-4cf3-4e45-9da9-c388b470a786"],
Cell[653220, 15611, 838, 17, 22, "Input",ExpressionUUID->"7bfa986b-6135-4a47-aef4-529701169420"],
Cell[654061, 15630, 1081, 25, 22, "Input",ExpressionUUID->"c3d88a28-82c1-4893-8c87-fffdcb3c475b"],
Cell[655145, 15657, 769, 17, 22, "Input",ExpressionUUID->"53104fa7-dbc7-4520-afa4-884aba790625"],
Cell[655917, 15676, 643, 15, 22, "Input",ExpressionUUID->"e2adc98c-a40c-4fc0-b1cb-2c28baee1094"],
Cell[656563, 15693, 541, 8, 27, "Text",ExpressionUUID->"3d24ce91-ef4f-42ca-aac4-846210596ae1"],
Cell[657107, 15703, 791, 17, 22, "Input",ExpressionUUID->"5e5cb79e-1c8c-4e92-ad2a-ec62fe778441"],
Cell[657901, 15722, 1079, 25, 22, "Input",ExpressionUUID->"1c46db6f-c8e6-464f-b54a-6cd4d5c8cb7f"],
Cell[658983, 15749, 878, 19, 22, "Input",ExpressionUUID->"f18aee6e-face-434f-b597-9cde13a06c09"],
Cell[659864, 15770, 737, 16, 22, "Input",ExpressionUUID->"40061456-c2eb-4950-bde8-e8fe51fa29d1"],
Cell[660604, 15788, 413, 6, 27, "Text",ExpressionUUID->"3d553db3-1e8e-4cc2-a5ee-ed51a3e2bbd2"],
Cell[CellGroupData[{
Cell[661042, 15798, 1216, 24, 22, "Input",ExpressionUUID->"78fa131e-d418-4bed-836c-9a07ed366f89"],
Cell[662261, 15824, 49331, 1114, 1226, "Output",ExpressionUUID->"fca44093-4435-41b8-8061-cf4f95ea0eb3"]
}, Open  ]],
Cell[711607, 16941, 932, 30, 24, "Input",ExpressionUUID->"6d2aa71f-cb0f-4c19-8f9a-74e36fc439a6"],
Cell[CellGroupData[{
Cell[712564, 16975, 439, 9, 40, "Input",ExpressionUUID->"0a4a2bdf-dddf-4354-be3e-4a985db07277"],
Cell[713006, 16986, 1036, 22, 40, "Output",ExpressionUUID->"144f697b-da77-4148-abc7-68fba272c3b4"],
Cell[714045, 17010, 13175, 255, 3432, "Output",ExpressionUUID->"13ecd0b2-4ae0-455a-9bd0-3b62175a61d8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[727269, 17271, 573, 8, 42, "Subsection",ExpressionUUID->"d750cfca-9c96-48ac-be68-8699ba916a12"],
Cell[727845, 17281, 555, 8, 27, "Text",ExpressionUUID->"b0ac46e2-1c74-40b5-baa5-820aa9086598"],
Cell[728403, 17291, 402, 6, 27, "Text",ExpressionUUID->"bb9a084f-a0e7-4362-9e3c-75eaf0c5388f"],
Cell[728808, 17299, 588, 14, 22, "Input",ExpressionUUID->"ca60e8e6-7127-4124-b5fd-ce59387da328"],
Cell[729399, 17315, 981, 25, 22, "Input",ExpressionUUID->"c6c89f2e-4cf7-474b-ad07-40d71c971505"],
Cell[730383, 17342, 717, 17, 22, "Input",ExpressionUUID->"cd08f89a-b92d-421a-9980-15fd8e903a02"],
Cell[731103, 17361, 541, 14, 22, "Input",ExpressionUUID->"2fba91bd-e35f-4f2e-80ec-4fadafb0dbdf"],
Cell[731647, 17377, 400, 6, 27, "Text",ExpressionUUID->"b1cc7fad-6064-4572-8d94-c1079843642a"],
Cell[732050, 17385, 742, 16, 22, "Input",ExpressionUUID->"74e039fa-2b1e-4f2c-bdf4-54bcba22a79e"],
Cell[732795, 17403, 1127, 27, 22, "Input",ExpressionUUID->"32d32581-9a2a-4b92-9d82-77a31849e25d"],
Cell[733925, 17432, 800, 18, 22, "Input",ExpressionUUID->"76c4fa73-ed75-4119-916a-bba29675162c"],
Cell[734728, 17452, 636, 15, 22, "Input",ExpressionUUID->"d81a4e73-3679-432c-810a-0222bf85fce9"],
Cell[735367, 17469, 413, 6, 27, "Text",ExpressionUUID->"16cd6934-3837-4556-9d4a-9e99826f0d9f"],
Cell[CellGroupData[{
Cell[735805, 17479, 1356, 26, 22, "Input",ExpressionUUID->"9f0b6ba9-0de8-478d-9731-6b1bd74f7cff"],
Cell[737164, 17507, 33662, 732, 479, "Output",ExpressionUUID->"0a298fd8-a17a-4eb8-b1f3-9649c1f2bd8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[770863, 18244, 433, 9, 40, "Input",ExpressionUUID->"9abb7347-153b-4bed-8746-7bb94060d358"],
Cell[771299, 18255, 1061, 22, 40, "Output",ExpressionUUID->"5c93b7f8-c5fe-49ac-87f6-321d8261f640"],
Cell[772363, 18279, 8594, 178, 2373, "Output",ExpressionUUID->"1783a288-01d1-4487-853b-19a09869b5bd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[781006, 18463, 533, 8, 42, "Subsection",ExpressionUUID->"75bb46a3-4e25-446a-8038-2dd507a7dacb"],
Cell[781542, 18473, 508, 12, 82, "Text",ExpressionUUID->"9c0efcaa-e32c-47d0-9025-0d20312c3efc"],
Cell[782053, 18487, 783, 17, 22, "Input",ExpressionUUID->"89d9b210-a2a9-42a6-805c-c5326187e64a"],
Cell[782839, 18506, 926, 23, 22, "Input",ExpressionUUID->"a9e41272-1278-4297-865b-a3ebd74a2fbe"],
Cell[783768, 18531, 681, 16, 22, "Input",ExpressionUUID->"7d95b81a-2540-4ea7-a371-3f3b60ee82e6"],
Cell[784452, 18549, 590, 14, 22, "Input",ExpressionUUID->"4c62dcf6-b9a4-4464-9f9f-c32bc0a43ce9"],
Cell[785045, 18565, 518, 11, 45, "Text",ExpressionUUID->"2b04fca2-f0f6-4e26-86fa-7727881ec1a7"],
Cell[785566, 18578, 802, 17, 39, "Input",ExpressionUUID->"0daf69be-19ba-4c99-8880-cb5026b43df6"],
Cell[786371, 18597, 936, 23, 22, "Input",ExpressionUUID->"3d6e6b0b-9dc9-45ee-9e81-a582bfb03960"],
Cell[787310, 18622, 761, 17, 22, "Input",ExpressionUUID->"bc84c7b6-4ed3-4846-b769-16633600da6b"],
Cell[788074, 18641, 691, 16, 22, "Input",ExpressionUUID->"9d781364-35fc-46bd-bdad-bd8c06396e67"],
Cell[788768, 18659, 333, 5, 27, "Text",ExpressionUUID->"8d89b069-3bdd-4102-a603-e0d1f5e57bec"],
Cell[CellGroupData[{
Cell[789126, 18668, 984, 23, 22, "Input",ExpressionUUID->"3990733c-b84c-4d0f-8325-2ead273b33f4"],
Cell[790113, 18693, 4835, 118, 77, "Output",ExpressionUUID->"ca41b748-22f8-46d9-a6e2-56b5daa402ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[794985, 18816, 429, 9, 40, "Input",ExpressionUUID->"ab547d34-522c-472d-842d-2818f226d86d"],
Cell[795417, 18827, 988, 21, 40, "Output",ExpressionUUID->"51a0e546-684a-4c03-b66d-096ae3566daa"],
Cell[796408, 18850, 1083, 21, 228, "Output",ExpressionUUID->"3865587f-22bc-42bc-901d-1b8e496b1c22"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[797540, 18877, 583, 8, 42, "Subsection",ExpressionUUID->"aee562c4-a79b-4365-8ce6-d309137e8a87"],
Cell[798126, 18887, 561, 12, 63, "Text",ExpressionUUID->"ab59d9e4-eae6-4bda-9c75-ab90f57352c9"],
Cell[798690, 18901, 831, 17, 22, "Input",ExpressionUUID->"99037260-b2db-44b5-abe8-32fd9c042d60"],
Cell[799524, 18920, 1212, 29, 22, "Input",ExpressionUUID->"b75b4a8f-c0eb-4dad-9d42-7007b917eb51"],
Cell[800739, 18951, 887, 19, 22, "Input",ExpressionUUID->"a567fce7-ddd8-4710-9da0-f02924ab7435"],
Cell[801629, 18972, 643, 15, 22, "Input",ExpressionUUID->"26c20d50-8973-4110-8533-8bb6c683a742"],
Cell[802275, 18989, 546, 11, 45, "Text",ExpressionUUID->"9da51f63-6176-46b5-8eca-a0ac4445cebc"],
Cell[802824, 19002, 809, 17, 22, "Input",ExpressionUUID->"43bfce9a-ad5b-42b8-852b-af2dbf0b7d35"],
Cell[803636, 19021, 1217, 29, 22, "Input",ExpressionUUID->"fdf65ac1-d5b4-426b-87be-68e667b6f83a"],
Cell[804856, 19052, 942, 20, 22, "Input",ExpressionUUID->"8140c76c-eebe-4c97-a5ca-c326b4776426"],
Cell[805801, 19074, 736, 16, 22, "Input",ExpressionUUID->"58a06433-387b-4704-9df4-3c842e6cf923"],
Cell[806540, 19092, 359, 5, 27, "Text",ExpressionUUID->"ac7b7615-6054-4dc1-8f3e-58b5ed2bc5f1"],
Cell[CellGroupData[{
Cell[806924, 19101, 1052, 22, 22, "Input",ExpressionUUID->"e025477c-ffbb-4ac3-af99-41ff31636274"],
Cell[807979, 19125, 53769, 1165, 1308, "Output",ExpressionUUID->"d40a43b0-2844-4855-994a-be1c1f5951d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[861785, 20295, 429, 9, 40, "Input",ExpressionUUID->"9fd13866-c836-4872-890e-0d62816bb8ad"],
Cell[862217, 20306, 1021, 22, 40, "Output",ExpressionUUID->"eda1fce9-38ea-42ec-a4a4-ad265bbd2721"],
Cell[863241, 20330, 14378, 272, 3666, "Output",ExpressionUUID->"f4a2eb3d-2531-4662-a0de-e6e1f5898833"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


